The next-to-next-to-leading order BFKL eigenvalue at odd conformal spin in planar N=4 super Yang-Mills

We give the next-to-next-to-leading order color-singlet BFKL eigenvalue of planar N=4 super Yang-Mills at odd conformal spin n in closed form. At the two lower orders the known expressions contain nested harmonic sums only at the two conjugate points z=(|n|-1)/2+i nu and zbar. At three loops the sums are evaluated on a ladder of integer-shifted arguments from the reflected point -zbar up to z, with one point past it, the coefficient at a rung fixed by its two distances to the ends. Seven families are the exception, their coefficients written through ladder sums whose summand shifts with the summation index. For one of the seven the coefficient lies outside the fixed-coefficient algebra of nested harmonic sums of the two distances, an arithmetic obstruction in the denominators. That exclusion reaches the eigenvalue coefficient only through an agreement of rule and coefficient verified and not proved. Rules uniform in the conformal spin produce all forty-seven families at every odd n>=3; no per-spin coefficient is tabulated in the closed form, and the n=1 boundary block is supplied separately. Those rules are a reconstruction from the computed spins, exact at every one of them, verified over the range n<=99 and at the holdout spin n=101, and not proved at arbitrary odd n. Each atom-table coefficient is a rational combination of 1, pi^2 and zeta_3, coefficient and atom together carrying transcendental weight five. Along nu=0 the intercepts match the Quantum Spectral Curve values at each computed odd spin through n=91, the extent of those values. The comparison tests the integrand and the reduction together at one point of each spin, for most of them for the first time. Away from that line the closed form gives the collinear behavior of the block uniformly in the spin, which the intercepts alone do not fix.

==> anc/README.txt <==
Ancillary files
The next-to-next-to-leading order BFKL eigenvalue at odd conformal spin
in planar N=4 super Yang-Mills
A. Prygarin and C. C. Madjuogang Sandeu

The ancillary files of this paper are ten.

  README.txt              this file
  chi_nnlo_rules.py       the coefficient rules, in exact rational arithmetic
  check_compact_form.py   the printed equation against the stored atom table
  chi_nnlo_eval.py        a self-contained evaluator of chi_2(n,nu)
  atoms_odd_n1_33.json    the extracted coefficients for odd n = 1, 3, ..., 33
  intercepts_check.csv    the intercept comparison, at the spins where it was made
  table1.json             the rows of Table 1, in machine-readable form
  atoms_n51.txt           the extracted coefficients at n = 51
  atoms_n71.txt           the extracted coefficients at n = 71
  atoms_n91.txt           the extracted coefficients at n = 91

REQUIREMENTS
  chi_nnlo_rules.py and check_compact_form.py need Python 3 and nothing else.
  chi_nnlo_eval.py needs Python 3 and mpmath.

THE DEFINITION
  chi_nnlo_rules.py is the module Eqs. (4.1) and (4.2) of the paper refer to. It
  holds, with nothing tabulated per spin,

    SHAPES      the forty-one atom shapes of Eq. (3.2), five rational and
                thirty-six nested; the list does not grow with the spin;
    CLOSING     the forty closing coefficient rules, each as its rational
                combination of the seven ladder weights, with the rungs it covers;
    COMPOSITE   the five one-variable functions G_{(-1)^k}, Phi, D_+, D_-,
                D_min of Eq. (4.1), each written out as its combination of atoms;
    c_O, c_C,   the three coefficient rules of the four nested atoms of Eq. (4.2),
    d_AB        printed there as c_O, c_C and c_AB, with Eqs. (4.5) and (4.6)
                among them;
    K_R3        the triple-pole rational kernel of Eq. (4.10) in closed form;
    regularity  the identity of Eq. (4.11), which returns K_R1 and K_R2 once the
                nested coefficients are known;
    supports    the range of rungs of every family, as a function of the spin.

  With the ten files in one directory, under the names listed above,

      python3 -c "import chi_nnlo_rules as R; print(len(R.coefficients(35)))"

  returns 1362, the number of shifted atom instances at n = 35, each carrying
  its exact coefficient; 39n-3 at every odd n >= 3. Any odd n >= 3 may be given
  in place of 35. The rules were fixed at low spin. They are exact at every spin
  that was generated, verified over the range n <= 99 and at the holdout spin
  n = 101, and they are not proved at arbitrary odd n.

CHECKING THE PRINTED EQUATION

      python3 check_compact_form.py

  expands Eq. (4.1) with Eq. (4.2) back into the atom basis through the module and
  compares the result against atoms_odd_n1_33.json cell by cell, in exact
  rational arithmetic, over all forty-seven coefficient families. It reports
  22412 coefficients over nineteen spins, odd n = 3..33 together with n = 51,
  71 and 91, every one exact, the last three above the spins the closing
  rules were fixed on. It then performs three
  further tests: Eq. (4.1) against the forty closing rules read one family at a
  time, Eq. (4.11) at every internal rung, at each of the five pole orders and
  for each of the three constants, and a control in which the c_C Omega_C term
  of Eq. (4.2) is deleted and nothing else changed, taken at the six spins
  n = 3, 5, 7, 9, 11, 13, which must and does break the comparison at exactly
  n cells per spin, all of them on Omega_C and each short by c_C. The last
  line is GREEN or RED and the exit status follows it.

  Passing --tables DIR, with DIR the tables/ directory of the ancillary bundle
  of arXiv:2607.17613, widens the sweep to odd n = 3..99 and the holdout spin
  n = 101, comparing against the per-spin tables there: 112112 coefficients
  and 4538 more at the holdout spin, all exact. A spin in that range whose
  table is absent from DIR is reported. The absence is counted on its own and
  not as a mismatched coefficient, so it enters no coefficient total. The
  number of spins with no table under DIR is printed on a line of its own, and
  that number alone turns the last line RED. Where atoms_odd_n1_33.json covers
  the spin, the comparison against that file is still made and reported, and
  the absence is counted all the same. An explicit --spins list restricts the
  sweep to the spins named. Without --tables a spin above n = 33 has nothing
  stored here to compare against, apart from n = 51, 71 and 91, whose tables
  are supplied beside this file. A spin with no stored table is reported as
  uncompared and left out of every count that follows, so a GREEN last line
  says nothing about it.

THE HOLDOUT SPIN
  The n = 101 table was generated after the coefficient rules had been
  written down. It was produced three times, in separate extractions, and the
  three tables are identical byte for byte. The rules reproduce all 4538
  of its coefficients over all forty-seven families, leaving no entry
  without a covering rule and no rule without an entry, and the regularity
  identity of Eq. (4.11) holds on all 1500 of its Laurent coefficients
  (three constants at five pole orders on each of the 100 internal rungs)
  with no rule used anywhere in that part. Eight of the fifteen combinations
  of constant and pole order occur nowhere on the ladder, so 800 of those
  coefficients are absent from both sides. One more vanishes by cancellation
  and not by absence, at pi^2 and pole order one on the last internal rung.
  Both sides vanish at 801 coefficients, and the identity has content at the
  other 699.

  The n = 101 table and the comparison against it are in the ancillary
  files of arXiv:2607.17613.

EVALUATING THE EIGENVALUE

      python3 -c "import chi_nnlo_eval as E; print(E.chi2(3,'0'))"

  returns -83.700557869890610096..., the n = 3 eigenvalue entry of Table 1, to
  the digits printed there. Any odd n >= 3 and at most 101 may be given in place
  of 3. The coefficients come from chi_nnlo_rules.py, so no spin in that range is
  limited by a table. The boundary spin n = 1 is the supplied block described
  below and is not derived from the rules.

  The call at n = 3 takes a minute or two in a fresh interpreter on a current
  desktop, longer on a loaded machine, and needs well under 100 MB. Almost all
  of it is spent once, on the asymptotic tail series of the nested harmonic
  sums: they are built at the working precision on first use and then reused,
  so a second call in the same session, at the same precision and the same
  cutoff, returns in a few seconds. The tail rows built from those series
  belong to the cutoff as well, so a call at another precision, or at the
  larger cutoff advised below, rebuilds what it needs and costs about as much
  as the first call. What is left grows with the spin, in proportion to the
  number of shifted atom instances. The intercept at nu = 0 averages the block
  over a circle of forty-eight nodes, twenty-five evaluations of it once the
  conjugate nodes are paired (a call at nonzero nu needs two).

  The difference column of Table 1 is the residual of the recorded forty-digit
  evaluation. Through n = 33 that residual is at the level of the last digits
  of that evaluation, so a repeat of it lands somewhere at that level
  again and not on the same digits. A direct call at other settings gives a
  smaller residual, as listed in intercepts_check.csv. The second argument is
  nu, passed as a string so that it is built at the working precision. A binary
  float instead has a representation error of its own, and the block transmits
  it linearly, so the digits past machine precision are not to be trusted.

  The cutoff is the other limit on the digits, and it is separate from the domain
  check.  That check refuses a cutoff below the minimum the tail closure needs,
  but it does not promise that a cutoff above that minimum returns the digits
  asked for.  At n = 51 and nu = 0, a call asking for 50 digits agrees with the
  Quantum Spectral Curve value to 35 significant digits at the default cutoff, to
  45 at jd=200 and to 49 at jd=300, and none of the three warns, all three being
  above the minimum.  Past about n = 40, pass a cutoff well above it and repeat
  the call at a larger one: two settings agreeing to the digits you need is the
  evidence that you have them.

  How many digits survive is set by the derivative of the block at the point
  asked for, so it is a property of that point. No single figure holds
  generally. At the one worked example, n = 7 and nu = 0.3 (App. G of
  arXiv:2607.17613), nu = 0.3 in binary is short by 1.11e-17 and the derivative
  is about -1.95, which displaces the answer by 2.16e-17 and leaves the first
  nineteen digits intact. At another point, or where the block is steeper,
  fewer survive. The failure is silent either way: the domain check passes,
  the tail converges, and the wrong digits look like noise.

  Passing source='table' reads atoms_odd_n1_33.json instead of the rules, at
  the spins it covers. The two agree exactly wherever both exist, which
  check_compact_form.py verifies at every odd n <= 33.

      python3 chi_nnlo_eval.py

  carries out the built-in self-test, which evaluates the block away from nu = 0,
  checks the intercept at n = 5 against the exact Quantum Spectral Curve value,
  compares the rules with the supplied table at n = 9 and nu = 0.7, and
  evaluates at n = 35, past the spins the table covers. The self-test works at
  two precisions, so it forms the series more than once and takes several
  minutes in all. It prints values of the block away from nu = 0, which Table 1,
  table1.json and intercepts_check.csv, all at nu = 0, do not supply.

  The comparison away from that line reported in the paper is at (n, nu) =
  (3, 0.5), (5, 0.5), (7, 0.5), (9, 0.3) and (11, 0.7). The value here is
  chi2(n, nu, dps=50) with nu passed as a string, and the reference value is
  one quarter of j3Eval[n, 2 nu] from trajectories_3loop.nb, the Mathematica
  notebook attached to arXiv:1604.07417, whose spectral variable is twice the
  one used here. That notebook is not part of this material. With prec = 30 in
  it the two agree to at least twenty-six significant digits, and the
  difference is its own truncation, which falls by about ten digits at
  prec = 40.

FILE FORMATS

  atoms_odd_n1_33.json
      Two top-level keys, "meta" and "atoms". "atoms" maps each odd spin (as a
      string, "1" to "33") to a list of entries {"key": [...], "coef": [...]}.
      A key is ["R", k, q] for a rational atom 1/(z+k)^q, or
      ["BA", s, word, denominators, k, q] for a nested atom in the notation of
      Eq. (3.2) of the paper, with s = 0 or 1 encoding the sign sigma = (-1)^s.
      "coef" is a list of triples [monomials, numerator, denominator], the
      numerator and the denominator given as decimal strings and not as
      numbers, so that an exact integer of any length survives a reader whose
      JSON numbers are floating point. The monomials name the constant that
      multiplies the rational numerator/denominator pair: [] for 1, ["pi2"] for
      pi^2, ["z3"] for zeta_3. chi_nnlo_rules.atom_table(n) returns the same
      structure, and the evaluator reads it. The boundary spin n = 1 is the
      Caron-Huot-Herranen block itself, supplied here whole and not assembled
      from the rules. Eqs. (4.1) and (4.2) evaluated at n = 1 return the same
      block entry for entry, as the paper reports, while chi_nnlo_rules.py
      itself starts at n = 3.

  intercepts_check.csv
      One row per odd spin through n = 91, carrying the Quantum Spectral Curve
      value. At the twenty spins compared at a working precision beyond forty
      digits the row also gives the intercept from the closed form and their
      difference. That difference is the residual of the evaluation and no bound
      on the agreement. It is measured at full precision: where it is of the
      size of the last digit stored in the closed-form column it cannot be
      recovered by differencing the two printed columns. The comparison at every
      odd spin through n = 91 is in the ancillary record of arXiv:2607.17613.
      Three further columns give the provenance of each row. thiswork_source
      says how the closed-form value was evaluated, or that the row carries
      none. qsc_source says where the reference value comes from: in every row
      the Quantum Spectral Curve intercept tower of Alfimov, Gromov and Sizov,
      arXiv:1802.06908, read as the coefficient of g^6 in their intercept,
      divided by four. region says whether the spin lies within the range on
      which the closing rules were fixed, n <= 49, or beyond it. The boundary
      spin n = 1 is marked separately, its block being supplied and not
      produced by the rules.

  table1.json
      The same comparison restricted to the spins printed in Table 1, with the
      provenance of the Quantum Spectral Curve values recorded in the file.

  atoms_n51.txt, atoms_n71.txt, atoms_n91.txt
      Plain text, one atom per line, three fields separated by a vertical bar:
      the exact coefficient as r0 + r1*pi^2 + r2*zeta3, the atom label, and the
      atom written out. A label is R[k=..,q=..] for a rational atom 1/(z+k)^q,
      or BA[sigma=..; v=..; dn=..; k=..; q=..] for a nested atom, with the sign
      sigma, the nesting word v and the list dn of shift-power pairs. The
      twenty-one lines that open each file begin with # and carry the atom
      count, 39n-3, and the provenance of the table. The three spins lie above
      the range n <= 49 the closing rules were fixed on, so each table is the
      direct extraction and no rule of the closed form enters it.

VALIDATED DOMAIN
  The coefficient rules return exact rational numbers at any odd n >= 3, and
  they have been checked against an independently extracted atom table at every
  odd n <= 99 and at n = 101. The evaluator is bounded separately: it
  checks that its summation cutoff exceeds every shifted argument on the ladder
  before returning, raises and does not return a silent approximation if
  that fails, it requires the radius of the nu = 0 mean-value circle to stay
  below (|n|+1)/2, which keeps the circle clear of the pole of the block at
  z = -1, and it raises on a small nonzero |nu| inside the cancellation band
  documented in its header. All three delimit the domain and none of them
  promises a number of digits, which the paragraph on the cutoff above says
  how to establish. The circle average converges the faster the smaller the
  radius at a fixed number of nodes, so the default radius 0.15 sits far
  inside that bound, and a radius just under it returns a wrong value at the
  default forty-eight nodes.

LICENSING
  The three programs, chi_nnlo_rules.py, check_compact_form.py and
  chi_nnlo_eval.py, are released under the MIT License.

  Copyright (c) 2026 A. Prygarin and C. C. Madjuogang Sandeu.

  Permission is hereby granted, free of charge, to any person obtaining a copy
  of this software and associated documentation files (the "Software"), to deal
  in the Software without restriction, including without limitation the rights
  to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
  copies of the Software, and to permit persons to whom the Software is
  furnished to do so, subject to the following conditions:

  The above copyright notice and this permission notice shall be included in all
  copies or substantial portions of the Software.

  THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
  IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
  FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
  AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
  LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
  OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
  SOFTWARE.

  The six data files, atoms_odd_n1_33.json, intercepts_check.csv, table1.json,
  atoms_n51.txt, atoms_n71.txt and atoms_n91.txt, and this README.txt, are
  released under the Creative Commons Attribution 4.0
  International License (CC BY 4.0),
  https://creativecommons.org/licenses/by/4.0/ . You are free to share and adapt
  the material for any purpose, provided appropriate credit is given to the
  source paper. Copyright (c) 2026 A. Prygarin and C. C. Madjuogang Sandeu.


==> anc/atoms_n51.txt <==
# ============================================================================
# F_51(z): full atom record of the NNLO BFKL weight-5 block at conformal spin n=51
#   (planar N=4 super Yang-Mills; z=(|n|-1)/2+i*nu; supplemental material).
# 
# F_n(z) = -88 zeta4 S_1(z) - 16 zeta2 zeta3 - 80 zeta5 + sum_a c_a A_a(z).
# Record format, one atom per line:  <coefficient c_a>  |  <atom label A_a>  |  <atom A_a(z)>
#   c_a = r0 + r1*pi^2 + r2*zeta3   (r_i exact rationals; pi^2=6 zeta2).
#   R[k,q]                    A_a(z) = 1/(z+k)^q.
#   BA[sigma;v;dn;k;q]        A_a(z) = sum_{N>=1} sigma^N S_v(N)/(prod (N+d)^p (N+z+k)^q),
#                             sigma=+/-1, S_v non-strict nested harmonic sum (neg letters alternating).
# Atom count |A_51| = 1986  (= 39n-3).   Universal constants use zeta4=pi^4/90, zeta5.
# Provenance: an exact direct Mellin extraction of the Caron-Huot--Herranen three-loop
#   integrand at this spin, by the same extraction as every included block
#   (odd n<=33); n=51 lies beyond the spins the coefficient rules were fixed on
#   (n<=49), so the table here is the direct extraction,
#   and no rule of the closed form enters it.
#   Its intercept chi_2(51,0)=F_51(M)/2 agrees with the independent QSC value to the
#   residual of the evaluation (see intercepts_check.csv). The complete general-n set is included with
#   the paper. The structure checks pass: |A_n|=39n-3; single q=5 R-atom (k=1) coeff 32;
#   q=4 R-atom family coeff = 48*(-1)^k*S_1(k+n-1); coefficient monomials in {1, pi^2, zeta3}.
# ============================================================================
1630857928284167231678337171603250486714617190331933/95651833293721736506467403981543308397560498000000 - 32*zeta3  |  R[k=-49,q=1]  |  1/(z-49)^1
-26087041579732327172825063307068916564632386405213817/191303666587443473012934807963086616795120996000000 + 8/3*pi^2 + 48*zeta3  |  R[k=-48,q=1]  |  1/(z-48)^1
132439870573862858361236162544072232931955754687155341/573910999762330419038804423889259850385362988000000 - 8/3*pi^2 - 176/3*zeta3  |  R[k=-47,q=1]  |  1/(z-47)^1
-1135721451120983677540500968251114602827017655056523/3999379789284532536855779957416444950420648000000 + 10/3*pi^2 + 200/3*zeta3  |  R[k=-46,q=1]  |  1/(z-46)^1
1815409125697051062084533788526122149126288161567758571/5739109997623304190388044238892598503853629880000000 - 10/3*pi^2 - 1096/15*zeta3  |  R[k=-45,q=1]  |  1/(z-45)^1
-1849058968852155380039172387060121593280008075514439/5545033814128796319215501680089467153481768000000 + 98/27*pi^2 + 392/5*zeta3  |  R[k=-44,q=1]  |  1/(z-44)^1
11788487870332880962601368295979246502590664907739121/34547468044661167730837121339771170354892858000000 - 98/27*pi^2 - 2904/35*zeta3  |  R[k=-43,q=1]  |  1/(z-43)^1
-23860223440822099037346103292546291623898983061045903/69780741906586080726802523003905043843381604000000 + 205/54*pi^2 + 3044/35*zeta3  |  R[k=-42,q=1]  |  1/(z-42)^1
124609412053176890163459795724520852501249579009021159/368942785561498126524945701071667046676304778000000 - 205/54*pi^2 - 28516/315*zeta3  |  R[k=-41,q=1]  |  1/(z-41)^1
-8514561632101974026535141706945615747765005170602636109/25825994989304868856746199075016693267341334460000000 + 5269/1350*pi^2 + 29524/315*zeta3  |  R[k=-40,q=1]  |  1/(z-40)^1
12495107788917056893740991512007590748607089285703831/39204546473328074165838632371941849362187984000000 - 5269/1350*pi^2 - 334844/3465*zeta3  |  R[k=-39,q=1]  |  1/(z-39)^1
-220597855441280418421140487364966801243089562068169/722531770989470015226331850323950152609654400000 + 5369/1350*pi^2 + 344084/3465*zeta3  |  R[k=-38,q=1]  |  1/(z-38)^1
677186302578255321138049684242064171243755466335732409/2335568242511049009653569307653683565046520681600000 - 5369/1350*pi^2 - 4583972/45045*zeta3  |  R[k=-37,q=1]  |  1/(z-37)^1
-224004170971125615420196876783025378468068556403930209/820967316234156395071914605990175715116782736000000 + 266681/66150*pi^2 + 4686932/45045*zeta3  |  R[k=-36,q=1]  |  1/(z-36)^1
16732174175623192561979224804213711419819296224571968940377/65804635232748805846989315243142534445185720204080000000 - 266681/66150*pi^2 - 4783028/45045*zeta3  |  R[k=-35,q=1]  |  1/(z-35)^1
-251724941155074753965376427031834744884213487635543722233/1074361391555082544440641881520694439921399513536000000 + 1077749/264600*pi^2 + 4873118/45045*zeta3  |  R[k=-34,q=1]  |  1/(z-34)^1
3891132244793314054111896261718428683248046040954716432089/18264143656436403255490911985851805478663791730112000000 - 1077749/264600*pi^2 - 84284446/765765*zeta3  |  R[k=-33,q=1]  |  1/(z-33)^1
-12759317854860352550060693475281565499346753740993736121953/66968526740266811936800010614789953421767236343744000000 + 9778141/2381400*pi^2 + 28548602/255255*zeta3  |  R[k=-32,q=1]  |  1/(z-32)^1
212166454264444736875278681249630661515951665847282710010923/1272402008065069426799200201681009115013577490531136000000 - 9778141/2381400*pi^2 - 550591598/4849845*zeta3  |  R[k=-31,q=1]  |  1/(z-31)^1
-901106901376736683635601653041069539916351167430411075841391/6362010040325347133996001008405045575067887452655680000000 + 1968329/476280*pi^2 + 111670270/969969*zeta3  |  R[k=-30,q=1]  |  1/(z-30)^1
10759964202500956623925880301247522264995343851910784742697/93474810187688758490495966840134102902046922092992000000 - 1968329/476280*pi^2 - 37716106/323323*zeta3  |  R[k=-29,q=1]  |  1/(z-29)^1
-5422620969619546874894916057967460350187224304693324549616643/62347698395188401913160809882369446635665297036025664000000 + 239437889/57629880*pi^2 + 38186394/323323*zeta3  |  R[k=-28,q=1]  |  1/(z-28)^1
1666105166635188748214986376608557376473706564389980162428901/29265246185496596816381604638663209645312282282216128000000 - 239437889/57629880*pi^2 - 888633398/7436429*zeta3  |  R[k=-27,q=1]  |  1/(z-27)^1
-11350287493909576109679602219910046368989157267705567289211/464527717230104711371136581566082692782734639400256000000 + 240505109/57629880*pi^2 + 2695645910/22309287*zeta3  |  R[k=-26,q=1]  |  1/(z-26)^1
-207042659329125169179353424247356803016879496967407/17696580069180639338128373714425859923892160000000 - 240505109/57629880*pi^2 - 68105044934/557732175*zeta3  |  R[k=-25,q=1]  |  1/(z-25)^1
544416522119643192888453331015481424560604354467657626308713/9755082061832198938793868212887736548437427427405376000000 + 40799043101/9739449720*pi^2 + 68791484534/557732175*zeta3  |  R[k=-24,q=1]  |  1/(z-24)^1
-19323700397307288665365571180776442869711386155154680107039/255964252351282187898381381679270055206812964567488000000 - 40799043101/9739449720*pi^2 - 625072504006/5019589575*zeta3  |  R[k=-23,q=1]  |  1/(z-23)^1
16554584439506167829047550956555635110658405409087023067328447/187043095185565205739482429647108339906995891108076992000000 + 40931552621/9739449720*pi^2 + 630809177806/5019589575*zeta3  |  R[k=-22,q=1]  |  1/(z-22)^1
-533034261067313618905654615817833797133585305025279761416629747/5424249760381390966444990459766141857302880842134232768000000 - 40931552621/9739449720*pi^2 - 18454093022774/145568097675*zeta3  |  R[k=-21,q=1]  |  1/(z-21)^1
58712876816208490702627675571092676470605071882608180864015951/553494873508305200657652087731238965030906208381044160000000 + 205234915681/48697248600*pi^2 + 18609365660294/145568097675*zeta3  |  R[k=-20,q=1]  |  1/(z-20)^1
-77265150048331505274228863408394511207630644631665464750409649/686333643150298448815488588786736316638323698392494758400000 - 205234915681/48697248600*pi^2 - 581548514594714/4512611027925*zeta3  |  R[k=-19,q=1]  |  1/(z-19)^1
21340008188955737671639948145889548720721267221225747621104259/180614116618499591793549628628088504378506236419077568000000 + 822968714749/194788994400*pi^2 + 586061125622639/4512611027925*zeta3  |  R[k=-18,q=1]  |  1/(z-18)^1
-66672767766700589856821231058786976480405531091354045853386869/541842349855498775380648885884265513135518709257232704000000 - 822968714749/194788994400*pi^2 - 53676090078349/410237366175*zeta3  |  R[k=-17,q=1]  |  1/(z-17)^1
69051963334665994850815884412031722465687028270574155584250689/541842349855498775380648885884265513135518709257232704000000 + 238357395880861/56294019381600*pi^2 + 54062195834749/410237366175*zeta3  |  R[k=-16,q=1]  |  1/(z-16)^1
-34899744806577995576915456154851679924679709104572454861602804871/265502751429194399936517954083290101436404167536044024960000000 - 238357395880861/56294019381600*pi^2 - 54437269998109/410237366175*zeta3  |  R[k=-15,q=1]  |  1/(z-15)^1
58356181632877280558338926959764127483829139064105344382610709/431711790941779512091899112330553010465697833391941504000000 + 238820721143261/56294019381600*pi^2 + 54801925434709/410237366175*zeta3  |  R[k=-14,q=1]  |  1/(z-14)^1
-1853622596398792664502463181815784971665638124086893889730923657/13365444629768969792722672518478549324009461495011740032000000 - 238820721143261/56294019381600*pi^2 - 2040798836801833/15178782548475*zeta3  |  R[k=-13,q=1]  |  1/(z-13)^1
64532317121797583540514779406747042704143300936788739239324653/454281660045814715673936990789074127291913718077322112000000 + 86364397717734821/20322140996757600*pi^2 + 2053580969474233/15178782548475*zeta3  |  R[k=-12,q=1]  |  1/(z-12)^1
-36900271980269395708093633508894951230943361192020022339218322391/253943447965610426061730777851092437156179768405223060608000000 - 86364397717734821/20322140996757600*pi^2 - 2066035355155033/15178782548475*zeta3  |  R[k=-11,q=1]  |  1/(z-11)^1
188545293126065407115062641301575978866948086976418966700782445313/1269717239828052130308653889255462185780898842026115303040000000 + 17299975731542641/4064428199351520*pi^2 + 2078178381193813/15178782548475*zeta3  |  R[k=-10,q=1]  |  1/(z-10)^1
-315699917731509402267202071650529356126187904395470125980501082681/2082336273318005493706192378378957984680674100922829096985600000 - 17299975731542641/4064428199351520*pi^2 - 85691034670497533/622330084487475*zeta3  |  R[k=-9,q=1]  |  1/(z-9)^1
236702529442314845918635265166228141688658710741993546796581722968783/1530517160888734037874051398108534118740295464178279386284416000000 + 353562301485889/82947514272480*pi^2 + 12309312989335019/88904297783925*zeta3  |  R[k=-8,q=1]  |  1/(z-8)^1
-10368756017449051519508881441139648514802002995086812507326702102689703/65812237918215563628584210118666967105832704959666013610229888000000 - 353562301485889/82947514272480*pi^2 - 532145396070491417/3822884804708775*zeta3  |  R[k=-7,q=1]  |  1/(z-7)^1
215145832870108495450904080444722064840546703209220663517180251089187/1343106896290113543440494084054427900119034795095224767555712000000 + 354019312583809/82947514272480*pi^2 + 5884182435213075787/42051732851796525*zeta3  |  R[k=-6,q=1]  |  1/(z-6)^1
-40341026780722873189110818081610136053566731143605877744642103489429/248723499312983989526017422973042203725747184276893475473280000000 - 354019312583809/82947514272480*pi^2 - 5914085889685464427/42051732851796525*zeta3  |  R[k=-5,q=1]  |  1/(z-5)^1
26639614966893855040572704197202426525330473763639579901182239015097/163446870977103764545668592239427733876919578239101426739584000000 + 187497409728228241/43879235050141920*pi^2 + 5943339269060627227/42051732851796525*zeta3  |  R[k=-4,q=1]  |  1/(z-4)^1
-2883460249949578008026435462973136284690896933031724573262094032326751/17924673517155712845174988948923908148502180413554789799107712000000 - 187497409728228241/43879235050141920*pi^2 - 280682601097106968469/1976431444034436675*zeta3  |  R[k=-3,q=1]  |  1/(z-3)^1
9211717719203075346721380588378947408142383510306718738267603188822783/60495773120400530852465587702618190001194858895747415571988528000000 + 187700554334941861/43879235050141920*pi^2 + 282000222059796592919/1976431444034436675*zeta3  |  R[k=-2,q=1]  |  1/(z-2)^1
-184674884101202207562705107660592878817698670982832656779252200634855049/1482146441449813005885406898714145655029274042945811681513718936000000 - 187700554334941861/43879235050141920*pi^2 - 13881256687139135026631/96845140757687397075*zeta3  |  R[k=-1,q=1]  |  1/(z-1)^1
2359389242198089495048253644549539735996330721090906373553989827426382657/74107322072490650294270344935707282751463702147290584075685946800000000 + 23485971550561141649/5484904381267740000*pi^2 + 13943237577224054960759/96845140757687397075*zeta3  |  R[k=0,q=1]  |  1/(z+0)^1
-4782391273230027856329779862863/11223615790746210896774730000 - 16/3*pi^2  |  R[k=-49,q=2]  |  1/(z-49)^2
2250060322099685561242763020871/7482410527164140597849820000 + 8*pi^2  |  R[k=-48,q=2]  |  1/(z-48)^2
-2891924837002370130903675965167/22447231581492421793549460000 - 88/9*pi^2  |  R[k=-47,q=2]  |  1/(z-47)^2
-1174822674006508355540818608287/44894463162984843587098920000 + 100/9*pi^2  |  R[k=-46,q=2]  |  1/(z-46)^2
36647169563480418531763061121803/224472315814924217935494600000 - 548/45*pi^2  |  R[k=-45,q=2]  |  1/(z-45)^2
-37942715002794932367626398410311/134683389488954530761296760000 + 196/15*pi^2  |  R[k=-44,q=2]  |  1/(z-44)^2
2542521693335919341401499279009701/6599486084958772007303541240000 - 484/35*pi^2  |  R[k=-43,q=2]  |  1/(z-43)^2
-13804870311136421409044084610431701/29037738773818596832135581456000 + 1522/105*pi^2  |  R[k=-42,q=2]  |  1/(z-42)^2
103523499030544779035534490853244903/186671177831690979635157309360000 - 14258/945*pi^2  |  R[k=-41,q=2]  |  1/(z-41)^2
-52941070186998790342552939142227517/84850535378041354379616958800000 + 14762/945*pi^2  |  R[k=-40,q=2]  |  1/(z-40)^2
4275063112062326822913454572242339/6241285580998786553151156240000 - 167422/10395*pi^2  |  R[k=-39,q=2]  |  1/(z-39)^2
-9980534035341094300851802904459/13515233600440994767274160000 + 172042/10395*pi^2  |  R[k=-38,q=2]  |  1/(z-38)^2
4192969194595129926359454490755356609/5338795685986362017565499047696000 - 2291986/135135*pi^2  |  R[k=-37,q=2]  |  1/(z-37)^2
-154387051659188378269391673120778354663/186857849009522670614792466669360000 + 2343466/135135*pi^2  |  R[k=-36,q=2]  |  1/(z-36)^2
805010568428366588635455049268255519023/934289245047613353073962333346800000 - 2391514/135135*pi^2  |  R[k=-35,q=2]  |  1/(z-35)^2
-2840838165008155085725054868981863/3185058874827802182057928080000 + 2436559/135135*pi^2  |  R[k=-34,q=2]  |  1/(z-34)^2
416367340907527364459488116972708393739/453797633308840771493067419054160000 - 42142223/2297295*pi^2  |  R[k=-33,q=2]  |  1/(z-33)^2
-579510614558434724773639026835576729/617411745998422818357914855856000 + 14274301/765765*pi^2  |  R[k=-32,q=2]  |  1/(z-32)^2
63860887939855266188169224582304578273/66838411107503679522234736139760000 - 275295799/14549535*pi^2  |  R[k=-31,q=2]  |  1/(z-31)^2
-10945940421602825521501108333730809763/11306261517004949722486599740400000 + 55835135/2909907*pi^2  |  R[k=-30,q=2]  |  1/(z-30)^2
531097562046927853654511417521841553887/543739506577259663140342042650480000 - 18858053/969969*pi^2  |  R[k=-29,q=2]  |  1/(z-29)^2
-481504444561138703278502611111010388727/490691749838014817955918428733360000 + 6364399/323323*pi^2  |  R[k=-28,q=2]  |  1/(z-28)^2
64889152833743480250834333307547093533237/66103188585321139047490154042222640000 - 444316699/22309287*pi^2  |  R[k=-27,q=2]  |  1/(z-27)^2
-96928773862920886469113467687351285183431/99154782877981708571235231063333960000 + 1347822955/66927861*pi^2  |  R[k=-26,q=2]  |  1/(z-26)^2
342964374444591634070237474794022637156911/354124224564220387754411539511907000000 - 34052522467/1673196525*pi^2  |  R[k=-25,q=2]  |  1/(z-25)^2
-2361990409190773772976080451193332756350927/2478869571949542714280880776583349000000 + 34395742267/1673196525*pi^2  |  R[k=-24,q=2]  |  1/(z-24)^2
42453164236363011550516806528364904220919411/44619652295091768857055853978500282000000 - 312536252003/15058768725*pi^2  |  R[k=-23,q=2]  |  1/(z-23)^2
-298385575316574090760858148502461269145049127/312337566065642381999390977849501974000000 + 315404588903/15058768725*pi^2  |  R[k=-22,q=2]  |  1/(z-22)^2
252612163887349645103187228504118292812239206107/262675893061205243261487812371431160134000000 - 9227046511387/436704293025*pi^2  |  R[k=-21,q=2]  |  1/(z-21)^2
-36367143545234671902886633899344164336768566481/37525127580172177608783973195918737162000000 + 9304682830147/436704293025*pi^2  |  R[k=-20,q=2]  |  1/(z-20)^2
35228380044822588819375763942946755579359537662371/36061647604545462682041398241277906412682000000 - 290774257297357/13537833083775*pi^2  |  R[k=-19,q=2]  |  1/(z-19)^2
-10142505754192343352109327572700831629426961346831/10303327887012989337726113783222258975052000000 + 586061125622639/27075666167550*pi^2  |  R[k=-18,q=2]  |  1/(z-18)^2
71491153760957070338133288039302823806456265012317/72123295209090925364082796482555812825364000000 - 53676090078349/2461424197050*pi^2  |  R[k=-17,q=2]  |  1/(z-17)^2
-71912949800595634658069110601777719379715242808617/72123295209090925364082796482555812825364000000 + 54062195834749/2461424197050*pi^2  |  R[k=-16,q=2]  |  1/(z-16)^2
1011385553141359239477218253400380780614358766816183/1009726132927272955097159150755781379555096000000 - 54437269998109/2461424197050*pi^2  |  R[k=-15,q=2]  |  1/(z-15)^2
-1014391529054669169417418398428705374261038178042003/1009726132927272955097159150755781379555096000000 + 54801925434709/2461424197050*pi^2  |  R[k=-14,q=2]  |  1/(z-14)^2
198603564807009853111307105624418385510910187776388901/197473582282490953646858696769237815515846632000000 - 2040798836801833/91072695290850*pi^2  |  R[k=-13,q=2]  |  1/(z-13)^2
-28340791929127232118681399190266603628098673202368843/28210511754641564806694099538462545073692376000000 + 2053580969474233/91072695290850*pi^2  |  R[k=-12,q=2]  |  1/(z-12)^2
197659208984209255810290909086130584505173733878578801/197473582282490953646858696769237815515846632000000 - 2066035355155033/91072695290850*pi^2  |  R[k=-11,q=2]  |  1/(z-11)^2
-4177359709637499049204830901000076106874822470632813/4201565580478530928656568016366762032252056000000 + 2078178381193813/91072695290850*pi^2  |  R[k=-10,q=2]  |  1/(z-10)^2
6665955223069267794603217092087270863061381640491121099/6774552894221781491436111617736505466982412008000000 - 85691034670497533/3733980506924850*pi^2  |  R[k=-9,q=2]  |  1/(z-9)^2
-2252635443054087551338483833392344085299154257851709287157/2323671642718071051562586284883621375174967318744000000 + 12309312989335019/533425786703550*pi^2  |  R[k=-8,q=2]  |  1/(z-8)^2
4080354366564167794746710274736239740435773145264192913639043/4296468867385713374339222040749815922698514572357656000000 - 532145396070491417/22937308828252650*pi^2  |  R[k=-7,q=2]  |  1/(z-7)^2
-566839419840080903533115849276097503548853228356867872880249/613781266769387624905603148678545131814073510336808000000 + 5884182435213075787/252310397110779150*pi^2  |  R[k=-6,q=2]  |  1/(z-6)^2
545718360167397730014617267647736510787400878315074174010529/613781266769387624905603148678545131814073510336808000000 - 5914085889685464427/252310397110779150*pi^2  |  R[k=-5,q=2]  |  1/(z-5)^2
-517905593506473472379310056651172107844644471717921485642009/613781266769387624905603148678545131814073510336808000000 + 5943339269060627227/252310397110779150*pi^2  |  R[k=-4,q=2]  |  1/(z-4)^2
1062068523787051510414607330666272323846543068537928272180521981/1355842818293577263416477355430906196177288384334008872000000 - 280682601097106968469/11858588664206620050*pi^2  |  R[k=-3,q=2]  |  1/(z-3)^2
-474730747069928344695721584481996483006490038065688378950486053/677921409146788631708238677715453098088644192167004436000000 + 282000222059796592919/11858588664206620050*pi^2  |  R[k=-2,q=2]  |  1/(z-2)^2
134812310123546582188973077991286149543708729297701371749992280279/232527043337348500675925866456400412644404957913282521548000000 - 13881256687139135026631/581070844546124382450*pi^2  |  R[k=-1,q=2]  |  1/(z-1)^2
-89348948270426583601516477868947709527914178989212400366772771907/232527043337348500675925866456400412644404957913282521548000000 + 13943237577224054960759/581070844546124382450*pi^2  |  R[k=0,q=2]  |  1/(z+0)^2
-13943237577224054960759/96845140757687397075  |  R[k=-49,q=3]  |  1/(z-49)^3
13901916983834108338007/64563427171791598050  |  R[k=-48,q=3]  |  1/(z-48)^3
-13012834271700702109127/52824622231465852950  |  R[k=-47,q=3]  |  1/(z-47)^3
44901961309778261957537/166020241298892680700  |  R[k=-46,q=3]  |  1/(z-46)^3
-1653323624845471306885483/5810708445461243824500  |  R[k=-45,q=3]  |  1/(z-45)^3
574440186997305005234579/1936902815153747941500  |  R[k=-44,q=3]  |  1/(z-44)^3
-125005502484205462815211/410858172911401078500  |  R[k=-43,q=3]  |  1/(z-43)^3
8434942392656814210236971/27116639412152471181000  |  R[k=-42,q=3]  |  1/(z-42)^3
-10998131102421243964492277/34864250672767462947000  |  R[k=-41,q=3]  |  1/(z-41)^3
1012286055473356212649171/3169477333887951177000  |  R[k=-40,q=3]  |  1/(z-40)^3
-2518521107406553738154197/7826668518376369233000  |  R[k=-39,q=3]  |  1/(z-39)^3
9555223031770371584474911/29500519800034007109000  |  R[k=-38,q=3]  |  1/(z-38)^3
-55864661719171149333281651/171916822282956800049000  |  R[k=-37,q=3]  |  1/(z-37)^3
11370140522226693805374083653/34899114923440230409947000  |  R[k=-36,q=3]  |  1/(z-36)^3
-392145938134408769066266661/1203417755980697600343000  |  R[k=-35,q=3]  |  1/(z-35)^3
191071509914807921905447651/586539746612440847226000  |  R[k=-34,q=3]  |  1/(z-34)^3
-55097973198682407126245889619/169509986770995404848314000  |  R[k=-33,q=3]  |  1/(z-33)^3
61675503358018922057519089/190246898732879242254000  |  R[k=-32,q=3]  |  1/(z-32)^3
-10502160329842412585206350269/32532219683322350425434000  |  R[k=-31,q=3]  |  1/(z-31)^3
3484533670228291444762794451/10844073227774116808478000  |  R[k=-30,q=3]  |  1/(z-30)^3
-43641951739268947336164784081/136635322669953871786822800  |  R[k=-29,q=3]  |  1/(z-29)^3
415843640674053690429319481/1310364907907142623936400  |  R[k=-28,q=3]  |  1/(z-28)^3
-1555148173766425405576160289127/4938390947928332794580881200  |  R[k=-27,q=3]  |  1/(z-27)^3
220347729683492071751755607251/705484421132618970654411600  |  R[k=-26,q=3]  |  1/(z-26)^3
-13859403426077294906903/44793385780353210000  |  R[k=-25,q=3]  |  1/(z-25)^3
37819813744944202145235147535261/123459773698208319864522030000  |  R[k=-24,q=3]  |  1/(z-24)^3
-48482624197170570644581813028257/158733994754839268397242610000  |  R[k=-23,q=3]  |  1/(z-23)^3
2072541597185359607090208573919/6781138398419463078870870000  |  R[k=-22,q=3]  |  1/(z-22)^3
-69102516336988790000217954912775097/225561006546626600392481748810000  |  R[k=-21,q=3]  |  1/(z-21)^3
9910490006162446421159530286725511/32223000935232371484640249830000  |  R[k=-20,q=3]  |  1/(z-20)^3
-6298785227793584159952498697620269/20385980183514357469874443770000  |  R[k=-19,q=3]  |  1/(z-19)^3
620657410737236148230185376118523087/1997826057984407032047695489460000  |  R[k=-18,q=3]  |  1/(z-18)^3
-624225350817902754174009654707527087/1997826057984407032047695489460000  |  R[k=-17,q=3]  |  1/(z-17)^3
89734989385065111864022912477481641/285403722569201004578242212780000  |  R[k=-16,q=3]  |  1/(z-16)^3
-4424972566351089471342767023699956289/13984782405890849224333868426220000  |  R[k=-15,q=3]  |  1/(z-15)^3
4454617974992475254426215776332527369/13984782405890849224333868426220000  |  R[k=-14,q=3]  |  1/(z-14)^3
-23702927088284536112232291445846705579/73919564145423060185764733110020000  |  R[k=-13,q=3]  |  1/(z-13)^3
23866367895493575884055895881556699579/73919564145423060185764733110020000  |  R[k=-12,q=3]  |  1/(z-12)^3
-24028835506806096864478680811548048379/73919564145423060185764733110020000  |  R[k=-11,q=3]  |  1/(z-11)^3
24195939752356078313744269252976206999/73919564145423060185764733110020000  |  R[k=-10,q=3]  |  1/(z-10)^3
-998811662753369344720230225862322891279/3030702129962345467616354057510820000  |  R[k=-9,q=3]  |  1/(z-9)^3
7040115684934807303626394695128369187353/21214914909736418273314478402575740000  |  R[k=-8,q=3]  |  1/(z-8)^3
-304779668081490357026527547093275752765179/912241341118665985752522571310756820000  |  R[k=-7,q=3]  |  1/(z-7)^3
43838021733446894278901965388961285934997/130320191588380855107503224472965260000  |  R[k=-6,q=3]  |  1/(z-6)^3
-44131601848309619248030278965399521421717/130320191588380855107503224472965260000  |  R[k=-5,q=3]  |  1/(z-5)^3
6346942545030245676582457080629015056691/18617170226911550729643317781852180000  |  R[k=-4,q=3]  |  1/(z-4)^3
-2101879426993853537071682800013350660532539/6125049004653900190052651550229367220000  |  R[k=-3,q=3]  |  1/(z-3)^3
2115735399262977853115371795351945965597289/6125049004653900190052651550229367220000  |  R[k=-2,q=3]  |  1/(z-2)^3
-104338754152419795546361710902492911090218361/300127401228041109312579925961238993780000  |  R[k=-1,q=3]  |  1/(z-1)^3
105010886891335698708867338705752424039082313/300127401228041109312579925961238993780000  |  R[k=0,q=3]  |  1/(z+0)^3
-48  |  R[k=-49,q=4]  |  1/(z-49)^4
72  |  R[k=-48,q=4]  |  1/(z-48)^4
-88  |  R[k=-47,q=4]  |  1/(z-47)^4
100  |  R[k=-46,q=4]  |  1/(z-46)^4
-548/5  |  R[k=-45,q=4]  |  1/(z-45)^4
588/5  |  R[k=-44,q=4]  |  1/(z-44)^4
-4356/35  |  R[k=-43,q=4]  |  1/(z-43)^4
4566/35  |  R[k=-42,q=4]  |  1/(z-42)^4
-14258/105  |  R[k=-41,q=4]  |  1/(z-41)^4
14762/105  |  R[k=-40,q=4]  |  1/(z-40)^4
-167422/1155  |  R[k=-39,q=4]  |  1/(z-39)^4
172042/1155  |  R[k=-38,q=4]  |  1/(z-38)^4
-2291986/15015  |  R[k=-37,q=4]  |  1/(z-37)^4
2343466/15015  |  R[k=-36,q=4]  |  1/(z-36)^4
-2391514/15015  |  R[k=-35,q=4]  |  1/(z-35)^4
2436559/15015  |  R[k=-34,q=4]  |  1/(z-34)^4
-42142223/255255  |  R[k=-33,q=4]  |  1/(z-33)^4
14274301/85085  |  R[k=-32,q=4]  |  1/(z-32)^4
-275295799/1616615  |  R[k=-31,q=4]  |  1/(z-31)^4
55835135/323323  |  R[k=-30,q=4]  |  1/(z-30)^4
-56574159/323323  |  R[k=-29,q=4]  |  1/(z-29)^4
57279591/323323  |  R[k=-28,q=4]  |  1/(z-28)^4
-1332950097/7436429  |  R[k=-27,q=4]  |  1/(z-27)^4
1347822955/7436429  |  R[k=-26,q=4]  |  1/(z-26)^4
-34052522467/185910725  |  R[k=-25,q=4]  |  1/(z-25)^4
34395742267/185910725  |  R[k=-24,q=4]  |  1/(z-24)^4
-312536252003/1673196525  |  R[k=-23,q=4]  |  1/(z-23)^4
315404588903/1673196525  |  R[k=-22,q=4]  |  1/(z-22)^4
-9227046511387/48522699225  |  R[k=-21,q=4]  |  1/(z-21)^4
9304682830147/48522699225  |  R[k=-20,q=4]  |  1/(z-20)^4
-290774257297357/1504203675975  |  R[k=-19,q=4]  |  1/(z-19)^4
586061125622639/3008407351950  |  R[k=-18,q=4]  |  1/(z-18)^4
-53676090078349/273491577450  |  R[k=-17,q=4]  |  1/(z-17)^4
54062195834749/273491577450  |  R[k=-16,q=4]  |  1/(z-16)^4
-54437269998109/273491577450  |  R[k=-15,q=4]  |  1/(z-15)^4
54801925434709/273491577450  |  R[k=-14,q=4]  |  1/(z-14)^4
-2040798836801833/10119188365650  |  R[k=-13,q=4]  |  1/(z-13)^4
2053580969474233/10119188365650  |  R[k=-12,q=4]  |  1/(z-12)^4
-2066035355155033/10119188365650  |  R[k=-11,q=4]  |  1/(z-11)^4
2078178381193813/10119188365650  |  R[k=-10,q=4]  |  1/(z-10)^4
-85691034670497533/414886722991650  |  R[k=-9,q=4]  |  1/(z-9)^4
12309312989335019/59269531855950  |  R[k=-8,q=4]  |  1/(z-8)^4
-532145396070491417/2548589869805850  |  R[k=-7,q=4]  |  1/(z-7)^4
5884182435213075787/28034488567864350  |  R[k=-6,q=4]  |  1/(z-6)^4
-5914085889685464427/28034488567864350  |  R[k=-5,q=4]  |  1/(z-5)^4
5943339269060627227/28034488567864350  |  R[k=-4,q=4]  |  1/(z-4)^4
-280682601097106968469/1317620962689624450  |  R[k=-3,q=4]  |  1/(z-3)^4
282000222059796592919/1317620962689624450  |  R[k=-2,q=4]  |  1/(z-2)^4
-13881256687139135026631/64563427171791598050  |  R[k=-1,q=4]  |  1/(z-1)^4
13943237577224054960759/64563427171791598050  |  R[k=0,q=4]  |  1/(z+0)^4
32  |  R[k=1,q=5]  |  1/(z+1)^5
-36107902633507425911492148788420314730052735044630933/95651833293721736506467403981543308397560498000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-50) ]
2913063031340410318951447547385385042384151375901989/3826073331748869460258696159261732335902419920000  |  BA[sigma=+; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-49) ]
-407574742051725319450680819860663686088186321749571/546581904535552780036956594180247476557488560000  |  BA[sigma=+; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-48) ]
95250559048575025477335287370977930209458578030611/136645476133888195009239148545061869139372140000  |  BA[sigma=+; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-47) ]
-39919892222106618265389637931821176046905910663/61858522468939880040397984855166079284460000  |  BA[sigma=+; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-46) ]
8023144416269149053582613647793687021835279779/13447504884552147834869127142427408540100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-45) ]
-4449497373224214071156758197395361894265612801/8068502930731288700921476285456445124060000  |  BA[sigma=+; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-44) ]
411275662730404648747684663564533177993819139/806850293073128870092147628545644512406000  |  BA[sigma=+; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-43) ]
-128435756971127989830257641599627368556157/272731981163172278965707013434844683750  |  BA[sigma=+; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-42) ]
316108513622601563203389822320742530747993/727285283101792743908552035826252490000  |  BA[sigma=+; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-41) ]
-216586736949289388448694852018091313571/540812970777656710223491995706612500  |  BA[sigma=+; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-40) ]
318551236571697735242922484376374056631/865300753244250736357587193130580000  |  BA[sigma=+; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-39) ]
-9121607149001583702514403487643809274/27040648538882835511174599785330625  |  BA[sigma=+; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-38) ]
3504844652319717535325340669272717807/11385536226898036004705094646455000  |  BA[sigma=+; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-37) ]
-4648245225216623328941458767029977/16633361909273975171227311390000  |  BA[sigma=+; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-36) ]
62881076492135083514917878492580853/249500428639109627568409670850000  |  BA[sigma=+; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-35) ]
-12854914684364239814511108345882479/57028669403225057729922210480000  |  BA[sigma=+; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-34) ]
2315489630792225409423761787247/11607707999842266991638960000  |  BA[sigma=+; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-33) ]
-2290529181171144966676727415497/13155402399821235923857488000  |  BA[sigma=+; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-32) ]
2453635054443409838802575957449/16444252999776544904821860000  |  BA[sigma=+; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-31) ]
-10665808165053380399728819493/85558028094570993261300000  |  BA[sigma=+; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-30) ]
12021468726125969559254823839/119781239332399390565820000  |  BA[sigma=+; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-29) ]
-986370225257989051028317/12947923395567980820000  |  BA[sigma=+; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-28) ]
8731406081769839116049/168154849293090660000  |  BA[sigma=+; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-27) ]
-8620938705712271959/317164496266117500  |  BA[sigma=+; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-26) ]
8620938705712271959/317164496266117500  |  BA[sigma=+; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-24) ]
-8731406081769839116049/168154849293090660000  |  BA[sigma=+; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-23) ]
986370225257989051028317/12947923395567980820000  |  BA[sigma=+; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-22) ]
-12021468726125969559254823839/119781239332399390565820000  |  BA[sigma=+; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-21) ]
10665808165053380399728819493/85558028094570993261300000  |  BA[sigma=+; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-20) ]
-2453635054443409838802575957449/16444252999776544904821860000  |  BA[sigma=+; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-19) ]
2290529181171144966676727415497/13155402399821235923857488000  |  BA[sigma=+; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-18) ]
-2315489630792225409423761787247/11607707999842266991638960000  |  BA[sigma=+; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-17) ]
12854914684364239814511108345882479/57028669403225057729922210480000  |  BA[sigma=+; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-16) ]
-62881076492135083514917878492580853/249500428639109627568409670850000  |  BA[sigma=+; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-15) ]
4648245225216623328941458767029977/16633361909273975171227311390000  |  BA[sigma=+; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-14) ]
-3504844652319717535325340669272717807/11385536226898036004705094646455000  |  BA[sigma=+; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-13) ]
9121607149001583702514403487643809274/27040648538882835511174599785330625  |  BA[sigma=+; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-12) ]
-318551236571697735242922484376374056631/865300753244250736357587193130580000  |  BA[sigma=+; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-11) ]
216586736949289388448694852018091313571/540812970777656710223491995706612500  |  BA[sigma=+; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-10) ]
-316108513622601563203389822320742530747993/727285283101792743908552035826252490000  |  BA[sigma=+; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-9) ]
128435756971127989830257641599627368556157/272731981163172278965707013434844683750  |  BA[sigma=+; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-8) ]
-411275662730404648747684663564533177993819139/806850293073128870092147628545644512406000  |  BA[sigma=+; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-7) ]
4449497373224214071156758197395361894265612801/8068502930731288700921476285456445124060000  |  BA[sigma=+; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-6) ]
-8023144416269149053582613647793687021835279779/13447504884552147834869127142427408540100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-5) ]
39919892222106618265389637931821176046905910663/61858522468939880040397984855166079284460000  |  BA[sigma=+; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-4) ]
-95250559048575025477335287370977930209458578030611/136645476133888195009239148545061869139372140000  |  BA[sigma=+; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-3) ]
407574742051725319450680819860663686088186321749571/546581904535552780036956594180247476557488560000  |  BA[sigma=+; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-2) ]
-2913063031340410318951447547385385042384151375901989/3826073331748869460258696159261732335902419920000  |  BA[sigma=+; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-1) ]
36107902633507425911492148788420314730052735044630933/95651833293721736506467403981543308397560498000000  |  BA[sigma=+; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z+0) ]
734532931879497911776861979790890760364096/9378981288376284666018122686288718555625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50) ]
-6423994460194976579627432182930592099912596/9378981288376284666018122686288718555625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49) ]
25840578843490326809391870112744700460472/27343968770776340134163622992095389375 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48) ]
-30169107521968224123622735686475024872772/27343968770776340134163622992095389375 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47) ]
15024678518153804163453296980010259208/12378437650872041708539440014529375 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46) ]
-16050170935667133939744905162497583758/12378437650872041708539440014529375 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45) ]
2407670288644642613698528398363345334/1768348235838863101219920002075625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44) ]
-122510679328409159561175852769659189541/86649063556104291959776080101705625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43) ]
136547472567969041828451454086187043/93725325642081440735290513901250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42) ]
-139905197478313979551436882340994343/93725325642081440735290513901250 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41) ]
84905118169833993304415255655653/55755696396241190205407801250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40) ]
-172642588206474780478305470797861/111511392792482380410815602500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39) ]
175037584759212843158904990367411/111511392792482380410815602500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38) ]
-177060277745843664908002476977311/111511392792482380410815602500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37) ]
18653984254558351263279531517/11636376165343042931317500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36) ]
-2686008071917821906734161681/1662339452191863275902500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35) ]
66234290967076947766548947687/40727316578700650259611250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34) ]
-66579953017234368018801794537/40727316578700650259611250 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33) ]
66852420015094010398245449087/40727316578700650259611250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32) ]
-134117827159866442720521578449/81454633157401300519222500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31) ]
139867025196721568132835559/84760284242873361622500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30) ]
-140063847224223149929467019/84760284242873361622500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29) ]
166666964218812178012159/100785118005794722500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28) ]
-166703478211637115275509/100785118005794722500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27) ]
4630527012633204427244/2799586611272075625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26) ]
-4632821095219631673551/2799586611272075625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25) ]
4630527012633204427244/2799586611272075625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24) ]
-166703478211637115275509/100785118005794722500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23) ]
166666964218812178012159/100785118005794722500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22) ]
-140063847224223149929467019/84760284242873361622500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21) ]
139867025196721568132835559/84760284242873361622500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20) ]
-134117827159866442720521578449/81454633157401300519222500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19) ]
66852420015094010398245449087/40727316578700650259611250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18) ]
-66579953017234368018801794537/40727316578700650259611250 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17) ]
66234290967076947766548947687/40727316578700650259611250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16) ]
-2686008071917821906734161681/1662339452191863275902500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15) ]
18653984254558351263279531517/11636376165343042931317500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14) ]
-177060277745843664908002476977311/111511392792482380410815602500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13) ]
175037584759212843158904990367411/111511392792482380410815602500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12) ]
-172642588206474780478305470797861/111511392792482380410815602500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11) ]
84905118169833993304415255655653/55755696396241190205407801250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10) ]
-139905197478313979551436882340994343/93725325642081440735290513901250 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9) ]
136547472567969041828451454086187043/93725325642081440735290513901250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8) ]
-122510679328409159561175852769659189541/86649063556104291959776080101705625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7) ]
2407670288644642613698528398363345334/1768348235838863101219920002075625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6) ]
-16050170935667133939744905162497583758/12378437650872041708539440014529375 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5) ]
15024678518153804163453296980010259208/12378437650872041708539440014529375 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4) ]
-30169107521968224123622735686475024872772/27343968770776340134163622992095389375 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3) ]
25840578843490326809391870112744700460472/27343968770776340134163622992095389375 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2) ]
-6423994460194976579627432182930592099912596/9378981288376284666018122686288718555625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1) ]
734532931879497911776861979790890760364096/9378981288376284666018122686288718555625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0) ]
13943237577224054960759/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50) ]
-11815227017641803889031/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49) ]
218754415850694619319/658810481344812225  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48) ]
-203382171285982334069/658810481344812225  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47) ]
4074373364536337227/14017244283932175  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46) ]
-3865699258326842587/14017244283932175  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45) ]
3686278531492510747/14017244283932175  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44) ]
-2244796776110202239/8920064544320475  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43) ]
50081899931442773/207443361495825  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42) ]
-48132590883735973/207443361495825  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41) ]
1129737373868573/5059594182825  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40) ]
-11969723798426923/55655536011075  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39) ]
11535896030545723/55655536011075  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38) ]
-11121296086171723/55655536011075  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37) ]
41399487358297/214886239425  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36) ]
-39909609431617/214886239425  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35) ]
269224635520459/1504203675975  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34) ]
-259314587772859/1504203675975  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33) ]
249590442796859/1504203675975  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32) ]
-240011040439334/1504203675975  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31) ]
7436755146794/48522699225  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30) ]
-7133603806874/48522699225  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29) ]
235579999906/1673196525  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28) ]
-225187474906/1673196525  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27) ]
71592158102/557732175  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26) ]
-68105044934/557732175  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25) ]
65990810966/557732175  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24) ]
-574582583294/5019589575  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23) ]
554878355894/5019589575  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22) ]
-15507374624926/145568097675  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21) ]
14908465880206/145568097675  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20) ]
-443063907871426/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19) ]
423350922854701/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18) ]
-402930218405101/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17) ]
381694401803101/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16) ]
-359518141894441/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15) ]
336253125039361/4512611027925  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14) ]
-11533686151125157/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13) ]
10571093236795957/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12) ]
-9543606418129957/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11) ]
767144640781907/15178782548475  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10) ]
-26984296689787147/622330084487475  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9) ]
22084682056361947/622330084487475  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8) ]
-715645216656273121/26760193632961425  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7) ]
709529275948619333/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6) ]
-231074004390401093/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5) ]
-336441555487757227/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4) ]
48781311663733065269/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3) ]
-92262803432490672119/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2) ]
7683167678647141613831/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1) ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-50) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-49) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-48) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-47) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-46) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-45) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-44) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-43) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-42) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-41) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-40) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-39) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-38) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-37) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-36) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-35) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-34) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-33) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-32) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-31) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-30) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-29) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-28) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-27) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-26) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-25) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-24) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-23) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-22) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-21) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-20) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-19) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-18) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-17) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-16) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-15) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-14) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-13) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-12) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-11) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-10) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-9) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-8) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-7) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-6) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-5) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-4) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-3) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-2) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-1) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z+0) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0) ]
-6398306539824708923464046194463/11223615790746210896774730000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50) ]
125245860060974242096152042119/448944631629848435870989200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49) ]
-10591199608911336017858203601/64134947375692633695855600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48) ]
2137056638493710011688546093/21378315791897544565285200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47) ]
-25741893217738798445460523/454857782806330735431600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46) ]
2505361848446343443251249/98882126697028420746000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45) ]
-302516982926359553332693/177987828054651157342800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44) ]
-45871699270028893549712603/2741012552041627823079120 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43) ]
10008305514586213736861329/318722389772282305009200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42) ]
-655797838677570825436061/15177256655822966905200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41) ]
97667630771971467643433/1850884958027191086000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40) ]
-22395934943631251759941/370176991605438217200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39) ]
8231326769459006011831/123392330535146072400 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38) ]
-465066966972815977741/6494333186060319600 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37) ]
92602835121598754047/1228657629795195600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36) ]
-4318091469957021144659/55289593340783802000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35) ]
126195984533112666049/1579702666879537200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34) ]
-127614538631566075681/1579702666879537200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33) ]
1215987670439062073/15044787303614640 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32) ]
-400265047518170590373/5002391778451867800 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31) ]
63203615670604410931/806837383621269000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30) ]
-28514965441540360931/376524112356592200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29) ]
936146918817249847/12983590081261800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28) ]
-2868919535328319307/42660367409860200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27) ]
7776551262174250487/127981102229580600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26) ]
-23485971550561141649/457075365105645000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25) ]
7776551262174250487/127981102229580600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24) ]
-2868919535328319307/42660367409860200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23) ]
936146918817249847/12983590081261800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22) ]
-28514965441540360931/376524112356592200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21) ]
63203615670604410931/806837383621269000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20) ]
-400265047518170590373/5002391778451867800 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19) ]
1215987670439062073/15044787303614640 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18) ]
-127614538631566075681/1579702666879537200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17) ]
126195984533112666049/1579702666879537200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16) ]
-4318091469957021144659/55289593340783802000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15) ]
92602835121598754047/1228657629795195600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14) ]
-465066966972815977741/6494333186060319600 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13) ]
8231326769459006011831/123392330535146072400 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12) ]
-22395934943631251759941/370176991605438217200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11) ]
97667630771971467643433/1850884958027191086000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10) ]
-655797838677570825436061/15177256655822966905200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9) ]
10008305514586213736861329/318722389772282305009200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8) ]
-45871699270028893549712603/2741012552041627823079120 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7) ]
-302516982926359553332693/177987828054651157342800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6) ]
2505361848446343443251249/98882126697028420746000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5) ]
-25741893217738798445460523/454857782806330735431600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4) ]
2137056638493710011688546093/21378315791897544565285200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3) ]
-10591199608911336017858203601/64134947375692633695855600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2) ]
125245860060974242096152042119/448944631629848435870989200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1) ]
-6398306539824708923464046194463/11223615790746210896774730000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0) ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50) ]
20079345695631128439431/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49) ]
-471737640687102513719/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48) ]
512583890530480871669/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47) ]
-11550236982633497227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46) ]
12059245783761329947/42051732851796525  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45) ]
-12477894146374770907/42051732851796525  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44) ]
8165680761643152959/26760193632961425  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43) ]
-194415063907052213/622330084487475  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42) ]
198366366030782213/622330084487475  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41) ]
-4923501403169533/15178782548475  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40) ]
54996384231540683/166966608033225  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39) ]
-55749874565229083/166966608033225  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38) ]
56431260560765483/166966608033225  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37) ]
-1541895484602959/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36) ]
1557138081852839/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35) ]
-1571062710167579/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34) ]
1583804200128779/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33) ]
-1595473174099979/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32) ]
1606160937060854/4512611027925  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31) ]
-52127197200794/145568097675  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30) ]
52415560670474/145568097675  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29) ]
-1816496711506/5019589575  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28) ]
1824727591306/5019589575  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27) ]
-67857926678/185910725  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26) ]
68105044934/185910725  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25) ]
-13945008478/37182145  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24) ]
385141486546/1003917915  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23) ]
-393671671066/1003917915  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22) ]
1060163590294/2646692685  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21) ]
-1082345395654/2646692685  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20) ]
34238730009226/82047473235  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19) ]
-34925337811561/82047473235  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18) ]
391763549008451/902522205585  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17) ]
-399408442985171/902522205585  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16) ]
407144347604471/902522205585  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15) ]
-415006318817567/902522205585  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14) ]
15652292533631099/33393321606645  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13) ]
-15957293884014059/33393321606645  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12) ]
16272389841738299/33393321606645  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11) ]
-1509113776798669/3035756509695  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10) ]
63155968398440597/124466016897495  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9) ]
-64515216329003717/124466016897495  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8) ]
2836885174663497311/5352038726592285  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7) ]
-4565440092980736763/8410346570359305  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6) ]
4685053910870291323/8410346570359305  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5) ]
-4821959726346053227/8410346570359305  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4) ]
234302343210432187829/395286288806887335  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3) ]
-244052738334335408759/395286288806887335  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2) ]
12641638885440736344071/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1) ]
-13943237577224054960759/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-50) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-49) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-48) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-47) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-46) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-45) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-44) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-43) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-42) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-41) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-40) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-39) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-38) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-37) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-36) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-35) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-34) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-33) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-32) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-31) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-30) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-29) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-28) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-27) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-26) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-25) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-24) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-23) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-22) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-21) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-20) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-19) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-18) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-17) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-16) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-15) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-14) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-13) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-12) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-11) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-10) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-9) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-8) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-7) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-6) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-5) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-4) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-3) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-2) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-1) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z+0) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-50) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-49) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-48) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-47) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-46) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-45) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-44) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-43) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-42) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-41) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-40) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-39) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-38) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-37) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-36) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-35) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-34) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-33) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-32) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-31) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-30) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-29) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-28) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-27) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-26) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-25) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-24) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-23) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-22) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-21) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-20) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-19) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-18) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-17) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-16) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-15) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-14) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-13) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-12) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-11) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-10) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-9) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-8) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-7) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-6) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-5) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-4) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-3) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-2) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-1) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z+0) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45) ]
-11768364870426151574/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44) ]
1064290792140982834/3822884804708775  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43) ]
-24618625978670038/88904297783925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42) ]
171382069340995066/622330084487475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41) ]
-4156356762387626/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40) ]
4132070710310066/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39) ]
-4107161938948466/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38) ]
4081597673603666/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37) ]
-109603850869418/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36) ]
108874539996218/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35) ]
-108124391669498/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34) ]
107352180156698/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33) ]
-1172122251245278/4512611027925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32) ]
1163097029189428/4512611027925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31) ]
-37218731320588/145568097675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30) ]
36908186045548/145568097675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29) ]
-1261618355612/5019589575  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28) ]
1250145008012/5019589575  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27) ]
-137582969068/557732175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26) ]
136210089868/557732175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25) ]
-137582969068/557732175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24) ]
1250145008012/5019589575  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23) ]
-1261618355612/5019589575  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22) ]
36908186045548/145568097675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21) ]
-37218731320588/145568097675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20) ]
1163097029189428/4512611027925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19) ]
-1172122251245278/4512611027925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18) ]
107352180156698/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17) ]
-108124391669498/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16) ]
108874539996218/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15) ]
-109603850869418/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14) ]
4081597673603666/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13) ]
-4107161938948466/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12) ]
4132070710310066/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11) ]
-4156356762387626/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10) ]
171382069340995066/622330084487475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9) ]
-24618625978670038/88904297783925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8) ]
1064290792140982834/3822884804708775  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7) ]
-11768364870426151574/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37) ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35) ]
108124391669498/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34) ]
-107352180156698/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33) ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32) ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31) ]
37218731320588/145568097675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30) ]
-36908186045548/145568097675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29) ]
1261618355612/5019589575  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28) ]
-1250145008012/5019589575  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27) ]
137582969068/557732175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26) ]
-136210089868/557732175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25) ]
137582969068/557732175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24) ]
-1250145008012/5019589575  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23) ]
1261618355612/5019589575  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22) ]
-36908186045548/145568097675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21) ]
37218731320588/145568097675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20) ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19) ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18) ]
-107352180156698/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17) ]
108124391669498/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15) ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37) ]
109603850869418/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35) ]
108124391669498/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34) ]
-107352180156698/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33) ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32) ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31) ]
37218731320588/145568097675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30) ]
-36908186045548/145568097675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29) ]
1261618355612/5019589575  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28) ]
-1250145008012/5019589575  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27) ]
137582969068/557732175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26) ]
-136210089868/557732175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25) ]
137582969068/557732175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24) ]
-1250145008012/5019589575  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23) ]
1261618355612/5019589575  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22) ]
-36908186045548/145568097675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21) ]
37218731320588/145568097675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20) ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19) ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18) ]
-107352180156698/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17) ]
108124391669498/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15) ]
109603850869418/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-50) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-49) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-48) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-47) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-46) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-45) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-44) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-43) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-42) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-41) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-40) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-39) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-38) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-37) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-36) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-35) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-34) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-33) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-32) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-31) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-30) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-29) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-28) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-27) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-26) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-25) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-24) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-23) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-22) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-21) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-20) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-19) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-18) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-17) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-16) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-15) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-14) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-13) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-12) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-11) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-10) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-9) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-8) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-7) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-6) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-5) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-4) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-3) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-2) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-1) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-50) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-49) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-48) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-47) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-46) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-45) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-44) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-43) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-42) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-41) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-40) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-39) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-38) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-37) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-36) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-35) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-34) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-33) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-32) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-31) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-30) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-29) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-28) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-27) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-26) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-25) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-24) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-23) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-22) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-21) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-20) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-19) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-18) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-17) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-16) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-15) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-14) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-13) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-12) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-11) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-10) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-9) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-8) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-7) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-6) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-5) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-4) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-3) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-2) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-1) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z+0) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-50) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-49) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-48) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-47) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-46) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-45) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-44) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-43) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-42) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-41) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-40) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-39) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-38) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-37) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-36) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-35) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-34) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-33) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-32) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-31) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-30) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-29) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-28) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-27) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-26) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-25) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-24) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-23) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-22) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-21) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-20) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-19) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-18) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-17) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-16) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-15) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-14) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-13) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-12) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-11) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-10) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-9) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-8) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-7) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-6) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-5) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-4) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-3) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-2) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-1) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z+0) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-50) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-49) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-48) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-47) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-46) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-45) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-44) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-43) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-42) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-41) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-40) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-39) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-38) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-37) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-36) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-35) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-34) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-33) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-32) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-31) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-30) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-29) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-28) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-27) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-26) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-25) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-24) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-23) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-22) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-21) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-20) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-19) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-18) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-17) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-16) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-15) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-14) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-13) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-12) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-11) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-10) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-9) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-8) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-7) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-6) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-5) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-4) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-3) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-2) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-1) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-50) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-49) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-48) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-47) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-46) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-45) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-44) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-43) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-42) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-41) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-40) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-39) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-38) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-37) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-36) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-35) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-34) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-33) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-32) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-31) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-30) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-29) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-28) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-27) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-26) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-25) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-24) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-23) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-22) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-21) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-20) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-19) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-18) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-17) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-16) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-15) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-14) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-13) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-12) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-11) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-10) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-9) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-8) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-7) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-6) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-5) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-4) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-3) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-2) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-1) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z+0) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z+0) ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-6398306539824708923464046194463/11223615790746210896774730000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^2 ]
125245860060974242096152042119/448944631629848435870989200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^2 ]
-10591199608911336017858203601/64134947375692633695855600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^2 ]
2137056638493710011688546093/21378315791897544565285200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^2 ]
-25741893217738798445460523/454857782806330735431600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^2 ]
2505361848446343443251249/98882126697028420746000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^2 ]
-302516982926359553332693/177987828054651157342800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^2 ]
-45871699270028893549712603/2741012552041627823079120 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^2 ]
10008305514586213736861329/318722389772282305009200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^2 ]
-655797838677570825436061/15177256655822966905200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^2 ]
97667630771971467643433/1850884958027191086000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^2 ]
-22395934943631251759941/370176991605438217200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^2 ]
8231326769459006011831/123392330535146072400 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^2 ]
-465066966972815977741/6494333186060319600 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^2 ]
92602835121598754047/1228657629795195600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^2 ]
-4318091469957021144659/55289593340783802000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^2 ]
126195984533112666049/1579702666879537200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^2 ]
-127614538631566075681/1579702666879537200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^2 ]
1215987670439062073/15044787303614640 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^2 ]
-400265047518170590373/5002391778451867800 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^2 ]
63203615670604410931/806837383621269000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^2 ]
-28514965441540360931/376524112356592200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^2 ]
936146918817249847/12983590081261800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^2 ]
-2868919535328319307/42660367409860200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^2 ]
7776551262174250487/127981102229580600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^2 ]
-23485971550561141649/457075365105645000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^2 ]
7776551262174250487/127981102229580600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^2 ]
-2868919535328319307/42660367409860200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^2 ]
936146918817249847/12983590081261800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^2 ]
-28514965441540360931/376524112356592200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^2 ]
63203615670604410931/806837383621269000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^2 ]
-400265047518170590373/5002391778451867800 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^2 ]
1215987670439062073/15044787303614640 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^2 ]
-127614538631566075681/1579702666879537200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^2 ]
126195984533112666049/1579702666879537200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^2 ]
-4318091469957021144659/55289593340783802000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^2 ]
92602835121598754047/1228657629795195600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^2 ]
-465066966972815977741/6494333186060319600 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^2 ]
8231326769459006011831/123392330535146072400 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^2 ]
-22395934943631251759941/370176991605438217200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^2 ]
97667630771971467643433/1850884958027191086000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^2 ]
-655797838677570825436061/15177256655822966905200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^2 ]
10008305514586213736861329/318722389772282305009200 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^2 ]
-45871699270028893549712603/2741012552041627823079120 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^2 ]
-302516982926359553332693/177987828054651157342800 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^2 ]
2505361848446343443251249/98882126697028420746000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^2 ]
-25741893217738798445460523/454857782806330735431600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^2 ]
2137056638493710011688546093/21378315791897544565285200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^2 ]
-10591199608911336017858203601/64134947375692633695855600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^2 ]
125245860060974242096152042119/448944631629848435870989200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^2 ]
-6398306539824708923464046194463/11223615790746210896774730000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^2 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^2 ]
16980301191385131733031/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^2 ]
-376868931373449553319/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^2 ]
396633245813793920069/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^2 ]
-8746788125847062227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^2 ]
8986665836723397187/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^2 ]
-9181038290793923347/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^2 ]
5945349267068296439/26760193632961425  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^2 ]
-140290127416198673/622330084487475  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^2 ]
142028700350639873/622330084487475  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^2 ]
-3500839892181673/15178782548475  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^2 ]
38861386569123023/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^2 ]
-39169632614722823/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^2 ]
39440023882792823/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^2 ]
-1072358332192379/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^2 ]
1077974025916019/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^2 ]
-1082873432174909/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^2 ]
1087120595495309/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^2 ]
-1090767149861309/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^2 ]
1093854725827784/4512611027925  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^2 ]
-35368281430544/145568097675  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^2 ]
35434826846624/145568097675  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^2 ]
-1223652944656/5019589575  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^2 ]
1224900047656/5019589575  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^2 ]
-136182632284/557732175  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^2 ]
136210089868/557732175  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^2 ]
-138983305852/557732175  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^2 ]
425129989456/1673196525  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^2 ]
-433194588856/1673196525  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^2 ]
12793848414824/48522699225  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^2 ]
-13023060403544/48522699225  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^2 ]
410779777517024/1504203675975  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^2 ]
-417825784209749/1504203675975  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^2 ]
47208421035261/167133741775  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^2 ]
-47994932761261/167133741775  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^2 ]
48787624222251/167133741775  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^2 ]
-49589866182771/167133741775  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^2 ]
1865004627277327/6183948445675  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^2 ]
-1895849260820127/6183948445675  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^2 ]
5782685450855381/18551845337025  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^2 ]
-534652625843731/1686531394275  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^2 ]
22303937592372251/69147787165275  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^2 ]
-68123545428393953/207443361495825  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^2 ]
2984907274301821079/8920064544320475  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^2 ]
-4785230483352793267/14017244283932175  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^2 ]
4889892574006153507/14017244283932175  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^2 ]
-5008856316798482227/14017244283932175  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^2 ]
242032386191544651269/658810481344812225  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^2 ]
-250377318955245606119/658810481344812225  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^2 ]
12848241852390469457831/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^2 ]
-13943237577224054960759/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^2 ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^2 ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^2 ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^2 ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^2 ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^2 ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^2 ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^2 ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^2 ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^2 ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^2 ]
108124391669498/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^2 ]
-107352180156698/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^2 ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^2 ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^2 ]
37218731320588/145568097675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^2 ]
-36908186045548/145568097675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^2 ]
1261618355612/5019589575  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^2 ]
-1250145008012/5019589575  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^2 ]
137582969068/557732175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^2 ]
-136210089868/557732175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^2 ]
137582969068/557732175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^2 ]
-1250145008012/5019589575  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^2 ]
1261618355612/5019589575  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^2 ]
-36908186045548/145568097675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^2 ]
37218731320588/145568097675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^2 ]
-1163097029189428/4512611027925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^2 ]
1172122251245278/4512611027925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^2 ]
-107352180156698/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^2 ]
108124391669498/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^2 ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^2 ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^2 ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^2 ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^2 ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^2 ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^2 ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^2 ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^2 ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^2 ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-50)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-49)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-48)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-47)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-46)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-45)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-44)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-43)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-42)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-41)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-40)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-39)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-38)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-37)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-36)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-35)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-34)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-33)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-32)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-31)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-30)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-29)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-28)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-27)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-26)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-25)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-24)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-23)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-22)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-21)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-20)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-19)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-18)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-17)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-16)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-15)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-14)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-13)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-12)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-11)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-10)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-9)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-8)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-7)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-6)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-5)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-4)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-3)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-2)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-1)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z+0)^2 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^3 ]
-5884182435213075787/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^3 ]
532145396070491417/3822884804708775  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^3 ]
-12309312989335019/88904297783925  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^3 ]
85691034670497533/622330084487475  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^3 ]
-2078178381193813/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^3 ]
2066035355155033/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^3 ]
-2053580969474233/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^3 ]
2040798836801833/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^3 ]
-54801925434709/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^3 ]
54437269998109/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^3 ]
-54062195834749/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^3 ]
53676090078349/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^3 ]
-586061125622639/4512611027925  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^3 ]
581548514594714/4512611027925  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^3 ]
-18609365660294/145568097675  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^3 ]
18454093022774/145568097675  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^3 ]
-630809177806/5019589575  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^3 ]
625072504006/5019589575  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^3 ]
-68791484534/557732175  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^3 ]
68105044934/557732175  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^3 ]
-68791484534/557732175  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^3 ]
625072504006/5019589575  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^3 ]
-630809177806/5019589575  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^3 ]
18454093022774/145568097675  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^3 ]
-18609365660294/145568097675  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^3 ]
581548514594714/4512611027925  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^3 ]
-586061125622639/4512611027925  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^3 ]
53676090078349/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^3 ]
-54062195834749/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^3 ]
54437269998109/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^3 ]
-54801925434709/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^3 ]
2040798836801833/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^3 ]
-2053580969474233/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^3 ]
2066035355155033/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^3 ]
-2078178381193813/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^3 ]
85691034670497533/622330084487475  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^3 ]
-12309312989335019/88904297783925  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^3 ]
532145396070491417/3822884804708775  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^3 ]
-5884182435213075787/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^3 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^4 ]
32  |  BA[sigma=+; v=(); dn=(); k=1; q=5]  |  sum_{N>=1} (+1)^N 1 / [ (N+z+1)^5 ]


==> anc/atoms_n71.txt <==
# ============================================================================
# F_71(z): full atom record of the NNLO BFKL weight-5 block at conformal spin n=71
#   (planar N=4 super Yang-Mills; z=(|n|-1)/2+i*nu; supplemental material).
# 
# F_n(z) = -88 zeta4 S_1(z) - 16 zeta2 zeta3 - 80 zeta5 + sum_a c_a A_a(z).
# Record format, one atom per line:  <coefficient c_a>  |  <atom label A_a>  |  <atom A_a(z)>
#   c_a = r0 + r1*pi^2 + r2*zeta3   (r_i exact rationals; pi^2=6 zeta2).
#   R[k,q]                    A_a(z) = 1/(z+k)^q.
#   BA[sigma;v;dn;k;q]        A_a(z) = sum_{N>=1} sigma^N S_v(N)/(prod (N+d)^p (N+z+k)^q),
#                             sigma=+/-1, S_v non-strict nested harmonic sum (neg letters alternating).
# Atom count |A_71| = 2766  (= 39n-3).   Universal constants use zeta4=pi^4/90, zeta5.
# Provenance: an exact direct Mellin extraction of the Caron-Huot--Herranen three-loop
#   integrand at this spin, by the same extraction as every included block
#   (odd n<=33); n=71 lies beyond the spins the coefficient rules were fixed on
#   (n<=49), so the table here is the direct extraction,
#   and no rule of the closed form enters it.
#   Its intercept chi_2(71,0)=F_71(M)/2 agrees with the independent QSC value to the
#   residual of the evaluation (see intercepts_check.csv). The complete general-n set is included with
#   the paper. The structure checks pass: |A_n|=39n-3; single q=5 R-atom (k=1) coeff 32;
#   q=4 R-atom family coeff = 48*(-1)^k*S_1(k+n-1); coefficient monomials in {1, pi^2, zeta3}.
# ============================================================================
-91780170430230395092385462690182963233345698006403008187558686211490741/3539309719155967130664052553532352507545903196523934250023630504000000 - 32*zeta3  |  R[k=-69,q=1]  |  1/(z-69)^1
-105620757484496878086868500196095779022476554414003201768143512916993017/1011231348330276323046872158152100716441686627578266928578180144000000 + 8/3*pi^2 + 48*zeta3  |  R[k=-68,q=1]  |  1/(z-68)^1
2122188135978131847475883238456539149242781546715386586348733253962941/9946537852428947439805299916250170981393638959786232084375542400000 - 8/3*pi^2 - 176/3*zeta3  |  R[k=-67,q=1]  |  1/(z-67)^1
-11879955784456337452352522229951181314556845202459812888843755676234930263/42471716629871605567968630642388230090550838358287211000283566048000000 + 10/3*pi^2 + 200/3*zeta3  |  R[k=-66,q=1]  |  1/(z-66)^1
68785476319823567207168578382201170995477320336080153656674750621063349223/212358583149358027839843153211941150452754191791436055001417830240000000 - 10/3*pi^2 - 1096/15*zeta3  |  R[k=-65,q=1]  |  1/(z-65)^1
-74704133757893834566281995069233859953387010505036759889731076138526609993/212358583149358027839843153211941150452754191791436055001417830240000000 + 98/27*pi^2 + 392/5*zeta3  |  R[k=-64,q=1]  |  1/(z-64)^1
18938503746302964682521902112174351377248182098599633891525887060479839579/51258968346396765340651795602882346661009632501381116724480165920000000 - 98/27*pi^2 - 2904/35*zeta3  |  R[k=-63,q=1]  |  1/(z-63)^1
-24525994498299235466334115385494837030389120244225020600201699853109270647/64630873132413312820821829238416871876925188806089234130866296160000000 + 205/54*pi^2 + 3044/35*zeta3  |  R[k=-62,q=1]  |  1/(z-62)^1
1713198050679926983764937904154890419251857690411401143832698806519482633453/4459530246136518584636706217450764159507838027620157155029774435040000000 - 205/54*pi^2 - 28516/315*zeta3  |  R[k=-61,q=1]  |  1/(z-61)^1
-1715460673273612158523355908441423264317873269754321806648679038504892289159/4459530246136518584636706217450764159507838027620157155029774435040000000 + 5269/1350*pi^2 + 29524/315*zeta3  |  R[k=-60,q=1]  |  1/(z-60)^1
1171404976443563225877592063393907699372273294461010016363199513738074486329/3065927044218856526937735524497400359661638643988858044082969924090000000 - 5269/1350*pi^2 - 334844/3465*zeta3  |  R[k=-59,q=1]  |  1/(z-59)^1
-973193157298194134110776845060070628743454448000180693882324800991194102001/2581833300394826549000198336418863460767695700201143616069869409760000000 + 5369/1350*pi^2 + 344084/3465*zeta3  |  R[k=-58,q=1]  |  1/(z-58)^1
235840848648488580394060836783667748790242753907433265937937794607074290068037/637712825197522157603048989095459274809620837949682473169257744210720000000 - 5369/1350*pi^2 - 4583972/45045*zeta3  |  R[k=-57,q=1]  |  1/(z-57)^1
-467015670604999055460264364831450885356830132367107026781562086801437370999/1293535142388483078302330606684501571621948961358382298517764187040000000 + 266681/66150*pi^2 + 4686932/45045*zeta3  |  R[k=-56,q=1]  |  1/(z-56)^1
44753338428757149439257376048513518850060813672529203727046802161212374642753/127542565039504431520609797819091854961924167589936494633851548842144000000 - 266681/66150*pi^2 - 4783028/45045*zeta3  |  R[k=-55,q=1]  |  1/(z-55)^1
-346462965896191516980897311816157946929111398438526768089349629238728618477369/1020340520316035452164878382552734839695393340719491957070812390737152000000 + 1077749/264600*pi^2 + 4873118/45045*zeta3  |  R[k=-54,q=1]  |  1/(z-54)^1
1135163188629593168502709752892450505685857110767921044077946951392857875184629/3469157769074520537360586500679298454964337358446272654040762128506316800000 - 1077749/264600*pi^2 - 84284446/765765*zeta3  |  R[k=-53,q=1]  |  1/(z-53)^1
-286637496360937367357539840172161249542594459569612365211823835766833302092963/912936255019610667726470131757710119727457199591124382642305823291136000000 + 9778141/2381400*pi^2 + 28548602/255255*zeta3  |  R[k=-52,q=1]  |  1/(z-52)^1
98848922529919094181256254044327424755795814681933537158808059315407946553218267/329569988062079451049255717564533353221612049052395902133872402208100096000000 - 9778141/2381400*pi^2 - 550591598/4849845*zeta3  |  R[k=-51,q=1]  |  1/(z-51)^1
-20430125136642326261176468920966660195474837670507629552135104743096644184326257/71645649578712924141142547296637685482959141098346935246494000480021760000000 + 1968329/476280*pi^2 + 111670270/969969*zeta3  |  R[k=-50,q=1]  |  1/(z-50)^1
444423852060118083349708185011900449147139232100833428783966017759383055129913911/1647849940310397255246278587822666766108060245261979510669362011040500480000000 - 1968329/476280*pi^2 - 37716106/323323*zeta3  |  R[k=-49,q=1]  |  1/(z-49)^1
-6850598717079660052903746334767318811759258057114741917424763205479560144299331/27013933447711430413873419472502733870623938446917696896219049361319680000000 + 239437889/57629880*pi^2 + 38186394/323323*zeta3  |  R[k=-48,q=1]  |  1/(z-48)^1
2244388918145502113570778937962936536278477034389971091645342942801935948474733817/9475137156784784217666101879980333905121346410256382186348831563482877760000000 - 239437889/57629880*pi^2 - 888633398/7436429*zeta3  |  R[k=-47,q=1]  |  1/(z-47)^1
-2080127564025690397679202296463149171298680455641280327488674093262168083976823157/9475137156784784217666101879980333905121346410256382186348831563482877760000000 + 240505109/57629880*pi^2 + 2695645910/22309287*zeta3  |  R[k=-46,q=1]  |  1/(z-46)^1
9317594269608772838063631450144550406566381313789278906972763268173542285751021/46220181252608703500810253073074799537177299562226254567555275919428672000000 - 240505109/57629880*pi^2 - 68105044934/557732175*zeta3  |  R[k=-45,q=1]  |  1/(z-45)^1
-346839470089953057711892806368408396955838272052364151134377101316353187450558313/1895027431356956843533220375996066781024269282051276437269766312696575552000000 + 40799043101/9739449720*pi^2 + 68791484534/557732175*zeta3  |  R[k=-44,q=1]  |  1/(z-44)^1
683295378730317744802165749852868328327614984709760423724230763296875203467379/4171006818834094299779648663234189540038743834302149164937123212098112000000 - 40799043101/9739449720*pi^2 - 625072504006/5019589575*zeta3  |  R[k=-43,q=1]  |  1/(z-43)^1
-818290607873958269872337974367775948679935917278265595378289248086410965628750687/5685082294070870530599661127988200343072807846153829311809298938089726656000000 + 40931552621/9739449720*pi^2 + 630809177806/5019589575*zeta3  |  R[k=-42,q=1]  |  1/(z-42)^1
20332426867777709601672654177048021089686199118633850634654744609133964860245103311/164867386528055245387390172711657809949111427538461050042469669204602073024000000 - 40931552621/9739449720*pi^2 - 18454093022774/145568097675*zeta3  |  R[k=-41,q=1]  |  1/(z-41)^1
-4826900812165069181120939074132165540782600910023452278665176170863571132286867/47362075991972204937486404111363921272367545974852355657130039989831104000000 + 205234915681/48697248600*pi^2 + 18609365660294/145568097675*zeta3  |  R[k=-40,q=1]  |  1/(z-40)^1
2034216454413893618993678065096161474813523611551858209159597808036721617176558843369/25554444911848563035045476770306960542112271268461462756582798726713321318720000000 - 205234915681/48697248600*pi^2 - 581548514594714/4512611027925*zeta3  |  R[k=-39,q=1]  |  1/(z-39)^1
-22995402971125655457110984199983518843438144510123425728951569496317654316690711863279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000 + 822968714749/194788994400*pi^2 + 586061125622639/4512611027925*zeta3  |  R[k=-38,q=1]  |  1/(z-38)^1
12920504928666476792833974635618602449944590158373031450885618520499507693162121599279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000 - 822968714749/194788994400*pi^2 - 53676090078349/410237366175*zeta3  |  R[k=-37,q=1]  |  1/(z-37)^1
-2159613900577106501060788117910613887003859364060952836213380667393135954093548763279/408871118589577008560727628324911368673796340295383404105324779627413141099520000000 + 238357395880861/56294019381600*pi^2 + 54062195834749/410237366175*zeta3  |  R[k=-36,q=1]  |  1/(z-36)^1
-35132739718253514193233743539725354247192914495006365721759595157113367/1490747127311249237337885645336974316527673316502945791865195520000000 - 238357395880861/56294019381600*pi^2 - 54437269998109/410237366175*zeta3  |  R[k=-35,q=1]  |  1/(z-35)^1
4747570730926397522872711596586750700960926257135179221519972398000615692514976943677/81774223717915401712145525664982273734759268059076680821064955925482628219904000000 + 238820721143261/56294019381600*pi^2 + 54801925434709/410237366175*zeta3  |  R[k=-34,q=1]  |  1/(z-34)^1
-223025975284816527364264705835549918085404587855337599274248436081878253886120135953329/3025646277562869863349384449604344128186092918185837190379403369242857244136448000000 - 238820721143261/56294019381600*pi^2 - 2040798836801833/15178782548475*zeta3  |  R[k=-33,q=1]  |  1/(z-33)^1
254681261683169102482406875488770086076694046662227259182611526085379894261254868615537/3025646277562869863349384449604344128186092918185837190379403369242857244136448000000 + 86364397717734821/20322140996757600*pi^2 + 2053580969474233/15178782548475*zeta3  |  R[k=-32,q=1]  |  1/(z-32)^1
-69643052275765393207627901307793895742896290313492308428292964069028105728199903979/756411569390717465837346112401086032046523229546459297594850842310714311034112000 - 86364397717734821/20322140996757600*pi^2 - 2066035355155033/15178782548475*zeta3  |  R[k=-31,q=1]  |  1/(z-31)^1
1374707741356150905205023423651473577637674808734531436221051361967008523590692343/13971812417631800456558489212852356775348426062581444918853361797000175680000000 + 17299975731542641/4064428199351520*pi^2 + 2078178381193813/15178782548475*zeta3  |  R[k=-30,q=1]  |  1/(z-30)^1
-129594731379599553814430130728161491972641548731276192968495085244291614641014558389337/1250519126815299036263354460017924488464010177879227064572132440916906723887040000000 - 17299975731542641/4064428199351520*pi^2 - 85691034670497533/622330084487475*zeta3  |  R[k=-29,q=1]  |  1/(z-29)^1
4660790519529319824926021089848566138006427954762600588914854122423147232363657684133/43121349200527552974598429655790499602207247513076795330073532445410576685760000000 + 353562301485889/82947514272480*pi^2 + 12309312989335019/88904297783925*zeta3  |  R[k=-28,q=1]  |  1/(z-28)^1
-4416084109554640361669616789273641559591818054981513231129381864967972033408055658917/39451447140908186763994307982957265593508758363027706365811955216013931861440000000 - 353562301485889/82947514272480*pi^2 - 532145396070491417/3822884804708775*zeta3  |  R[k=-27,q=1]  |  1/(z-27)^1
23758654719485731042179292206448140036532684202138438163541008740018313742156498900871/206024223958076086434192497244332386988323515895811355465906877239183866387520000000 + 354019312583809/82947514272480*pi^2 + 5884182435213075787/42051732851796525*zeta3  |  R[k=-26,q=1]  |  1/(z-26)^1
-73135307005534777384498760371936521404944680445052898388947957391653412309548269013229/618072671874228259302577491732997160964970547687434066397720631717551599162560000000 - 354019312583809/82947514272480*pi^2 - 5914085889685464427/42051732851796525*zeta3  |  R[k=-25,q=1]  |  1/(z-25)^1
74809041268099892046399444528143268951998711271578513452111260848109199918784313460237/618072671874228259302577491732997160964970547687434066397720631717551599162560000000 + 187497409728228241/43879235050141920*pi^2 + 5943339269060627227/42051732851796525*zeta3  |  R[k=-24,q=1]  |  1/(z-24)^1
-1793804662150720758890502840670024994040379395315383191753064919860395442388021033736357/14524707789044364093610571055725433282676807870654700560346434845362462580320160000000 - 187497409728228241/43879235050141920*pi^2 - 280682601097106968469/1976431444034436675*zeta3  |  R[k=-23,q=1]  |  1/(z-23)^1
239573432765483993551197173599816905785347527012149007880198533957897565071350296180811/1904879710038605127030894564685302725596958409266190237422483258408191813812480000000 + 187700554334941861/43879235050141920*pi^2 + 282000222059796592919/1976431444034436675*zeta3  |  R[k=-22,q=1]  |  1/(z-22)^1
-104013517450277861302503177349051573185522608006876978060722847212845412074628916253711977/813383636186484389242191979120624263829901240756663231379400351340297904497928960000000 - 187700554334941861/43879235050141920*pi^2 - 13881256687139135026631/96845140757687397075*zeta3  |  R[k=-21,q=1]  |  1/(z-21)^1
528138144276885477648843110740552686844903102981269381379123987711015467499025955552597037/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000 + 23485971550561141649/5484904381267740000*pi^2 + 13943237577224054960759/96845140757687397075*zeta3  |  R[k=-20,q=1]  |  1/(z-20)^1
-535809274546387367317526765922543635484543038159806581837632160965016842039303070852418837/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000 - 23485971550561141649/5484904381267740000*pi^2 - 14004003155738682347159/96845140757687397075*zeta3  |  R[k=-19,q=1]  |  1/(z-19)^1
543187590314427235979772466982588107932253022644454151513791866698761047342110094262989837/4066918180932421946210959895603121319149506203783316156897001756701489522489644800000000 + 23507608254234781649/5484904381267740000*pi^2 + 14063600165435720745359/96845140757687397075*zeta3  |  R[k=-18,q=1]  |  1/(z-18)^1
-29168718355060197211988716372699785717176459716903420051370028498942272152954353930698910161/215546663589418363149180874466965429914923828800515756315541093105178944691951174400000000 - 23507608254234781649/5484904381267740000*pi^2 - 748469853272339196210427/5132792460157432044975*zeta3  |  R[k=-17,q=1]  |  1/(z-17)^1
88625537898826252654793130016033051267339172010906448002334313611417925048240820724825494083/646639990768255089447542623400896289744771486401547268946623279315536834075853523200000000 + 211749047271858474841/49364139431409660000*pi^2 + 250503836021181200128409/1710930820052477348325*zeta3  |  R[k=-16,q=1]  |  1/(z-16)^1
-22433509291094646332665269524264615719670597116068734436593569876365192781495378025094889037/161659997692063772361885655850224072436192871600386817236655819828884208518963380800000000 - 211749047271858474841/49364139431409660000*pi^2 - 251499286680120823312889/1710930820052477348325*zeta3  |  R[k=-15,q=1]  |  1/(z-15)^1
11355383275949555291448407268671998628589969790888415739976791134331848438404276541649714061/80829998846031886180942827925112036218096435800193408618327909914442104259481690400000000 + 10383930672892966877209/2418842832139073340000*pi^2 + 252476961434436524654789/1710930820052477348325*zeta3  |  R[k=-14,q=1]  |  1/(z-14)^1
-1642091859061823990576176386349535304877878051683284992757756918115489110736820919502828323/11547142692290269454420403989301719459728062257170486945475415702063157751354527200000000 - 10383930672892966877209/2418842832139073340000*pi^2 - 253437484000080020709989/1710930820052477348325*zeta3  |  R[k=-13,q=1]  |  1/(z-13)^1
3708022498863426635459582221873531146485967793097758425017689802198956895860370172873898559/25759010621262908782937824283826912640931831189072624724522081181525505753021637600000000 + 8739335943455356005972769/2034246821828960678940000*pi^2 + 254381445831833111660789/1710930820052477348325*zeta3  |  R[k=-12,q=1]  |  1/(z-12)^1
-221442941984050948246888545218240623476407511372049659784539179284718707082360533590200716831/1519781626654511618193331632745787845814978040155284858746802789710004839428276618400000000 - 8739335943455356005972769/2034246821828960678940000*pi^2 - 15063255090319832863132951/100944918383096163551175*zeta3  |  R[k=-11,q=1]  |  1/(z-11)^1
224131992907989048115446993225912441399749949837360352775671186706286890144558975810816815621/1519781626654511618193331632745787845814978040155284858746802789710004839428276618400000000 + 8745363341445960333910369/2034246821828960678940000*pi^2 + 15117092380124150817026911/100944918383096163551175*zeta3  |  R[k=-10,q=1]  |  1/(z-10)^1
-13833670655552924738871843879387887501241112846187776445485546170854671905058069740766790598541/92706679225925208709793229597493058594713660449472376383554970172310295205124873722400000000 - 8745363341445960333910369/2034246821828960678940000*pi^2 - 925372872575832277072279171/6157640021368865976621675*zeta3  |  R[k=-9,q=1]  |  1/(z-9)^1
4765536526162029773869473703500932709515228091211869644904378905360030495243756602834705075681/31581396219820675494544946346398734246550807405864216130661583245512298366581000938400000000 + 8409718829321111776031704609/1954911195777631212461340000*pi^2 + 928551009361054917576341971/6157640021368865976621675*zeta3  |  R[k=-8,q=1]  |  1/(z-8)^1
-6130757901106830840862631125216750988780288507748262756684264904278464264213459962142898255092269/40234698784051540580050261645311987430105728635071011350462857054782668119024195195521600000000 - 8409718829321111776031704609/1954911195777631212461340000*pi^2 - 310559566510213034489743057/2052546673789621992207225*zeta3  |  R[k=-7,q=1]  |  1/(z-7)^1
197605794593267461616385172301656094285294041468699486614558470818381120551204839821549253099518933/1287510361089649298561608372649983597763383316322272363214811425753045379808774246256691200000000 + 33659238975573797429256624061/7819644783110524849845360000*pi^2 + 623171679694215690971693339/4105093347579243984414450*zeta3  |  R[k=-6,q=1]  |  1/(z-6)^1
-2573391622162601141815909265125920428396529935604817338448114817762804424302495917755508190209436929/16737634694165440881300908844449786770923983112189540721792548534789589937514065201336985600000000 - 33659238975573797429256624061/7819644783110524849845360000*pi^2 - 625192648726870088010174299/4105093347579243984414450*zeta3  |  R[k=-5,q=1]  |  1/(z-5)^1
2551631015061382193070535336134902090140109527318721790967417557863359647032781153234283928693601169/16737634694165440881300908844449786770923983112189540721792548534789589937514065201336985600000000 + 33678387172165436302473264061/7819644783110524849845360000*pi^2 + 209060999005535159677640233/1368364449193081328138150*zeta3  |  R[k=-4,q=1]  |  1/(z-4)^1
-4473835889582407136322931279315735468477660788470479015636857906800974611765365036024159745537406879/30308689851596879433707051150760424693294780230181060225948668968402770967930874824042649600000000 - 33678387172165436302473264061/7819644783110524849845360000*pi^2 - 14050874595745034300902316411/91680418095936448985256050*zeta3  |  R[k=-3,q=1]  |  1/(z-3)^1
151530416055590698125757170740111163523235858606413334063213578994501597541797451677340427376830694323/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000 + 33696425568435587455529424061/7819644783110524849845360000*pi^2 + 14094018321907827923954201611/91680418095936448985256050*zeta3  |  R[k=-2,q=1]  |  1/(z-2)^1
-113309523302622900315637417657100408830583087493677579216304959168318716872093506551130156316333838723/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000 - 33696425568435587455529424061/7819644783110524849845360000*pi^2 - 42409610330030873613929048033/275041254287809346955768150*zeta3  |  R[k=-1,q=1]  |  1/(z-1)^1
-5822247046733011964302163383488356875304909972204898623068184237103818709353897340564796407641966477/1121421524509084539047160892578135713651906868516699228360100751830902525813442368489578035200000000 + 33713447924426032135474665661/7819644783110524849845360000*pi^2 + 42535343474848157886823113473/275041254287809346955768150*zeta3  |  R[k=0,q=1]  |  1/(z+0)^1
-183980365941654725093305513036400503626499411/357452408803245883477197661693288969560000 - 16/3*pi^2  |  R[k=-69,q=2]  |  1/(z-69)^2
96429215846201063966301600685661447115214531/238301605868830588984798441128859313040000 + 8*pi^2  |  R[k=-68,q=2]  |  1/(z-68)^2
-45376926441871868861195059730547762361952131/194974041165406845533016906378157619760000 - 88/9*pi^2  |  R[k=-67,q=2]  |  1/(z-67)^2
8848039079658221783555170698735770838526241/122555111589684302906467769723413360992000 + 100/9*pi^2  |  R[k=-66,q=2]  |  1/(z-66)^2
1563910266609330531625907273361058610826245773/21447144528194753008631859701597338173600000 - 548/45*pi^2  |  R[k=-65,q=2]  |  1/(z-65)^2
-2461198339119696822151087049178015621015347/12262518312289738712768358891708026400000 + 196/15*pi^2  |  R[k=-64,q=2]  |  1/(z-64)^2
5243803932572195793467030093299125865761895229/16681112410818141228935890879020151912800000 - 484/35*pi^2  |  R[k=-63,q=2]  |  1/(z-63)^2
-41548546826541488183760773048129495181155778889/100086674464908847373615345274120911476800000 + 1522/105*pi^2  |  R[k=-62,q=2]  |  1/(z-62)^2
455163339275093484619899135945521664420097346621/900780070184179626362538107467088203291200000 - 14258/945*pi^2  |  R[k=-61,q=2]  |  1/(z-61)^2
-660641730683825177375510049979599512601368831/1127384318127884388438721035628395748800000 + 14762/945*pi^2  |  R[k=-60,q=2]  |  1/(z-60)^2
6526584051131645417072965210778311416830714454769/9908580772025975889987919182137970236203200000 - 167422/10395*pi^2  |  R[k=-59,q=2]  |  1/(z-59)^2
-7175323336251697753010678424825440551449267572359/9908580772025975889987919182137970236203200000 + 172042/10395*pi^2  |  R[k=-58,q=2]  |  1/(z-58)^2
3479588055644561031024668971305618243501724052243/4441777587459920226546308598889434933470400000 - 2291986/135135*pi^2  |  R[k=-57,q=2]  |  1/(z-57)^2
-59461855122233553953270673789139701276948055039/71048841718884548576857666501816664683200000 + 2343466/135135*pi^2  |  R[k=-56,q=2]  |  1/(z-56)^2
1326195072302323884014092517555904123039479783723/1497808721352763797323755225206902477565600000 - 2391514/135135*pi^2  |  R[k=-55,q=2]  |  1/(z-55)^2
-239409278156415221434425901725348394338975340430231/257623100072675373139685898735587226141283200000 + 2436559/135135*pi^2  |  R[k=-54,q=2]  |  1/(z-54)^2
90294909794011419369012869952346226022766752254081/93182823430542156242014048478829422221315200000 - 42142223/2297295*pi^2  |  R[k=-53,q=2]  |  1/(z-53)^2
-1466919875476260568981339905305936082966326723263309/1459864233745160447791553426168327614800604800000 + 14274301/765765*pi^2  |  R[k=-52,q=2]  |  1/(z-52)^2
28766675795596870219160787995670842396906792436088891/27737420441158048508039515097198224681211491200000 - 275295799/14549535*pi^2  |  R[k=-51,q=2]  |  1/(z-51)^2
-78851069956311193018420491863950816114402941416857/73966454509754796021438706925861932483230643200 + 55835135/2909907*pi^2  |  R[k=-50,q=2]  |  1/(z-50)^2
114285209873713326485875373607026595286367057343007/104669511098709617011469868291314055400798080000 - 18858053/969969*pi^2  |  R[k=-49,q=2]  |  1/(z-49)^2
-6184024971361869883314898531327641011203991978462963/5547484088231609701607903019439644936242298240000 + 6364399/323323*pi^2  |  R[k=-48,q=2]  |  1/(z-48)^2
36199250934217097200132251749354818322305706857399109/31898033507331755784245442361777958383393214880000 - 444316699/22309287*pi^2  |  R[k=-47,q=2]  |  1/(z-47)^2
-73510157278732618199686827670625973215302498558792451/63796067014663511568490884723555916766786429760000 + 1347822955/66927861*pi^2  |  R[k=-46,q=2]  |  1/(z-46)^2
35122180679028898811281147717292640749735840292600379/30092484440879014890797587133752790927729448000000 - 34052522467/1673196525*pi^2  |  R[k=-45,q=2]  |  1/(z-45)^2
-5643699790144201689059526183434302652777559149506697041/4784705026099763367636816354266693757508982232000000 + 34395742267/1673196525*pi^2  |  R[k=-44,q=2]  |  1/(z-44)^2
17074350224465057982929089760880784694941676042939929373/14354115078299290102910449062800081272526946696000000 - 312536252003/15058768725*pi^2  |  R[k=-43,q=2]  |  1/(z-43)^2
-20432174837866558749962530058626740863037155090357903/17067913291675731394661651679904971786595656000000 + 315404588903/15058768725*pi^2  |  R[k=-42,q=2]  |  1/(z-42)^2
8483189067164095842837809401402550128221769158118538813/7055412496113210389566152929172921303445448376000000 - 9227046511387/436704293025*pi^2  |  R[k=-41,q=2]  |  1/(z-41)^2
-501714496676118143471144429148163107173021923096768162747/416269337270679412984403022821202356903281454184000000 + 9304682830147/436704293025*pi^2  |  R[k=-40,q=2]  |  1/(z-40)^2
7779924002459001728301650493099539617946449038634323868931/6452174727695530901258246853728636532000862539852000000 - 290774257297357/13537833083775*pi^2  |  R[k=-39,q=2]  |  1/(z-39)^2
-15534859983599079328238298513724986493973880316300128325987/12904349455391061802516493707457273064001725079704000000 + 586061125622639/27075666167550*pi^2  |  R[k=-38,q=2]  |  1/(z-38)^2
15476688861549234561247620079462103509319146913486041555687/12904349455391061802516493707457273064001725079704000000 - 53676090078349/2461424197050*pi^2  |  R[k=-37,q=2]  |  1/(z-37)^2
-15382407497267097281551626695582968608909278230783812310387/12904349455391061802516493707457273064001725079704000000 + 54062195834749/2461424197050*pi^2  |  R[k=-36,q=2]  |  1/(z-36)^2
15246570569674594167876940905701962581353059999374673201477/12904349455391061802516493707457273064001725079704000000 - 54437269998109/2461424197050*pi^2  |  R[k=-35,q=2]  |  1/(z-35)^2
-15054269222519135068483006344280900180897860485165465576467/12904349455391061802516493707457273064001725079704000000 + 54801925434709/2461424197050*pi^2  |  R[k=-34,q=2]  |  1/(z-34)^2
20553595022659281101327138263030097357452553406762117986509423/17666054404430363607645079885509006824618361634114776000000 - 2040798836801833/91072695290850*pi^2  |  R[k=-33,q=2]  |  1/(z-33)^2
-20581418462502900205450365573456027953248103525991970080230923/17666054404430363607645079885509006824618361634114776000000 + 2053580969474233/91072695290850*pi^2  |  R[k=-32,q=2]  |  1/(z-32)^2
10326704716339619006314471491109493257367491677537313502396849/8833027202215181803822539942754503412309180817057388000000 - 2066035355155033/91072695290850*pi^2  |  R[k=-31,q=2]  |  1/(z-31)^2
-20750478127301920377673491632387092360375184803914830459226583/17666054404430363607645079885509006824618361634114776000000 + 2078178381193813/91072695290850*pi^2  |  R[k=-30,q=2]  |  1/(z-30)^2
35068340117470789847047343223893245321870173862255590256081528843/29696637453847441224451379287540640472183465906946938456000000 - 85691034670497533/3733980506924850*pi^2  |  R[k=-29,q=2]  |  1/(z-29)^2
-35266401563748662707131040325646612279070491816856568088779169943/29696637453847441224451379287540640472183465906946938456000000 + 12309312989335019/533425786703550*pi^2  |  R[k=-28,q=2]  |  1/(z-28)^2
1338341818626052366524574509496047516722205399963227672929583552293/1120593523513549363755318373523727433327902621672344677656000000 - 532145396070491417/22937308828252650*pi^2  |  R[k=-27,q=2]  |  1/(z-27)^2
-9420357917047684569101548625550990481714609086172179768711949637101/7844154664594845546287228614666092033295318351706412743592000000 + 5884182435213075787/252310397110779150*pi^2  |  R[k=-26,q=2]  |  1/(z-26)^2
9469889853972491873660699315358036038002152771705906825069046157041/7844154664594845546287228614666092033295318351706412743592000000 - 5914085889685464427/252310397110779150*pi^2  |  R[k=-25,q=2]  |  1/(z-25)^2
-9515788117646945664015529058762261530880078414522871386383323698941/7844154664594845546287228614666092033295318351706412743592000000 + 5943339269060627227/252310397110779150*pi^2  |  R[k=-24,q=2]  |  1/(z-24)^2
215423284920233761414299737463641123691236882181719365924347198141803/176813649531530753181107020508136707158666920805300670924436000000 - 280682601097106968469/11858588664206620050*pi^2  |  R[k=-23,q=2]  |  1/(z-23)^2
-42380268232769084333195151827357850618756020341444914869097430509732263/34655475308180027623496976019594794603098716477838931501189456000000 + 282000222059796592919/11858588664206620050*pi^2  |  R[k=-22,q=2]  |  1/(z-22)^2
14580465159035449241908159920999248166520275886174596715257649087607652809/11886828030705749474859462774721014548862859751898753504907983408000000 - 13881256687139135026631/581070844546124382450*pi^2  |  R[k=-21,q=2]  |  1/(z-21)^2
-14613143341316663068484082106257659143951864811155728506919453832409156897/11886828030705749474859462774721014548862859751898753504907983408000000 + 13943237577224054960759/581070844546124382450*pi^2  |  R[k=-20,q=2]  |  1/(z-20)^2
14633035116015872880717242685794730854010140640682261531710067018111204277/11886828030705749474859462774721014548862859751898753504907983408000000 - 14004003155738682347159/581070844546124382450*pi^2  |  R[k=-19,q=2]  |  1/(z-19)^2
-14638566430751223052386504315015670958475308725033385825919353803547165177/11886828030705749474859462774721014548862859751898753504907983408000000 + 14063600165435720745359/581070844546124382450*pi^2  |  R[k=-18,q=2]  |  1/(z-18)^2
41090228737401662359350968878571633873236812852658163681618301172173181685993/33390099938252450274880230934191329867755773043083598595286525393072000000 - 748469853272339196210427/30796754760944592269850*pi^2  |  R[k=-17,q=2]  |  1/(z-17)^2
-41010299279681831355761415218397386860358342288839549248642165743458530874193/33390099938252450274880230934191329867755773043083598595286525393072000000 + 250503836021181200128409/10265584920314864089950*pi^2  |  R[k=-16,q=2]  |  1/(z-16)^2
10218481371594253866809947056165529689506478199341834228953803821885266911217/8347524984563112568720057733547832466938943260770899648821631348268000000 - 251499286680120823312889/10265584920314864089950*pi^2  |  R[k=-15,q=2]  |  1/(z-15)^2
-20337002830951088366126672015987499906759991487931752236494318781978481111089/16695049969126225137440115467095664933877886521541799297643262696536000000 + 252476961434436524654789/10265584920314864089950*pi^2  |  R[k=-14,q=2]  |  1/(z-14)^2
20201132419407669545881873039073249148323685396802109588704960052236642334389/16695049969126225137440115467095664933877886521541799297643262696536000000 - 253437484000080020709989/10265584920314864089950*pi^2  |  R[k=-13,q=2]  |  1/(z-13)^2
-20024334145291223629524544543937516189384253743630813716399313671585260900289/16695049969126225137440115467095664933877886521541799297643262696536000000 + 254381445831833111660789/10265584920314864089950*pi^2  |  R[k=-12,q=2]  |  1/(z-12)^2
68925663613736376912222924881666695737148698125749441242467057468940295522976359/58115468942528389703429041940960009634828922981487003355096197446641816000000 - 15063255090319832863132951/605669510298576981307050*pi^2  |  R[k=-11,q=2]  |  1/(z-11)^2
-67956589539832291281425432871811876062395675863179717259509253404118988362377109/58115468942528389703429041940960009634828922981487003355096197446641816000000 + 15117092380124150817026911/605669510298576981307050*pi^2  |  R[k=-10,q=2]  |  1/(z-10)^2
248429533538040395742152219563207421442863689979408877308506481969775463419231356089/216247659935148138086459465062312195851198422414113139484312950698954197336000000 - 925372872575832277072279171/36945840128213195859730050*pi^2  |  R[k=-9,q=2]  |  1/(z-9)^2
-243000611765578584104721174197577235356425965585461799923856707574692185433670154989/216247659935148138086459465062312195851198422414113139484312950698954197336000000 + 928551009361054917576341971/36945840128213195859730050*pi^2  |  R[k=-8,q=2]  |  1/(z-8)^2
118183232832774057932199413453668557735883427935646828947093103467411238056096413857/108123829967574069043229732531156097925599211207056569742156475349477098668000000 - 310559566510213034489743057/12315280042737731953243350*pi^2  |  R[k=-7,q=2]  |  1/(z-7)^2
-1825876109585375291201667988811906431364706091497811740771483829736924568050621854937/1729981279481185104691675720498497566809587379312905115874503605591633578688000000 + 623171679694215690971693339/24630560085475463906486700*pi^2  |  R[k=-6,q=2]  |  1/(z-6)^2
1745512707260180584267797166963642601073066344166299489988714908523055840493564873897/1729981279481185104691675720498497566809587379312905115874503605591633578688000000 - 625192648726870088010174299/24630560085475463906486700*pi^2  |  R[k=-5,q=2]  |  1/(z-5)^2
-1644872965910443324555667365489362095684502821511674146186965791337631697857483975097/1729981279481185104691675720498497566809587379312905115874503605591633578688000000 + 209060999005535159677640233/8210186695158487968828900*pi^2  |  R[k=-4,q=2]  |  1/(z-4)^2
6805558904535531916635799322062208024911087926863676871405491473525442628940525748012233/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000 - 14050874595745034300902316411/550082508575618693911536300*pi^2  |  R[k=-3,q=2]  |  1/(z-3)^2
-6038982491926012537138867737146368207556857654441507972786845594548072668670601767968433/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000 + 14094018321907827923954201611/550082508575618693911536300*pi^2  |  R[k=-2,q=2]  |  1/(z-2)^2
4960942444847491809736591541887096868698253849699674027621213414219488766013666300112833/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000 - 42409610330030873613929048033/1650247525726856081734608900*pi^2  |  R[k=-1,q=2]  |  1/(z-1)^2
-3261940746399569655454805989173468244557072728647538508250882040926246821340269059560913/7765885963591039934960932309317755577408237745735631065160646685500843134730432000000 + 42535343474848157886823113473/1650247525726856081734608900*pi^2  |  R[k=0,q=2]  |  1/(z+0)^2
-42535343474848157886823113473/275041254287809346955768150  |  R[k=-69,q=3]  |  1/(z-69)^3
42451521378303301704893736513/183360836191872897970512100  |  R[k=-68,q=3]  |  1/(z-68)^3
-39962535211136376539895932513/150022502338805098339509900  |  R[k=-67,q=3]  |  1/(z-67)^3
193751017122746222910799748869/660099010290742432693843560  |  R[k=-66,q=3]  |  1/(z-66)^3
-1705988242432058451462590435267/5500825085756186939115363000  |  R[k=-65,q=3]  |  1/(z-65)^3
764819939694066525475755167093/2357496465324080116763727000  |  R[k=-64,q=3]  |  1/(z-64)^3
-38598132261637356718940874172337/115517326800879925721422623000  |  R[k=-63,q=3]  |  1/(z-63)^3
79205348111422035046561363935539/231034653601759851442845246000  |  R[k=-62,q=3]  |  1/(z-62)^3
-241898960436406637056714784683757/693103960805279554328535738000  |  R[k=-61,q=3]  |  1/(z-61)^3
129988392126921205729277253083/366527742361332392558718000  |  R[k=-60,q=3]  |  1/(z-60)^3
-2734827259800604699397856589083133/7624143568858075097613893118000  |  R[k=-59,q=3]  |  1/(z-59)^3
2763289008457284002438458967318363/7624143568858075097613893118000  |  R[k=-58,q=3]  |  1/(z-58)^3
-29017840400755402303296094503757/79481849555056115692847322000  |  R[k=-57,q=3]  |  1/(z-57)^3
36426413463884975781094061556377399/99113866395154976268980610534000  |  R[k=-56,q=3]  |  1/(z-56)^3
-4573642889884030515717160579740077/12389233299394372033622576316750  |  R[k=-55,q=3]  |  1/(z-55)^3
73473208420148480045012092968665237/198227732790309952537961221068000  |  R[k=-54,q=3]  |  1/(z-54)^3
-101515015706281134501244317274986091/273232820873129934579351953364000  |  R[k=-53,q=3]  |  1/(z-53)^3
163642740206427958060164952725581369/439548450969817720845044446716000  |  R[k=-52,q=3]  |  1/(z-52)^3
-62394377130157487878436038089588379/167465277309337701838957648836000  |  R[k=-51,q=3]  |  1/(z-51)^3
190939467178531363607979274774512971/512220461530160917358091795239712  |  R[k=-50,q=3]  |  1/(z-50)^3
-1590278746298061425506216901237644217/4268503846084674311317431626997600  |  R[k=-49,q=3]  |  1/(z-49)^3
4767119730590557658051981617870271267/12805511538254022933952294880992800  |  R[k=-48,q=3]  |  1/(z-48)^3
-164190713455205463096308122828685147501/441790148069763791221354173394251600  |  R[k=-47,q=3]  |  1/(z-47)^3
81941214245997199718640616491550635523/220895074034881895610677086697125800  |  R[k=-46,q=3]  |  1/(z-46)^3
-70451511457471954239119323246847198609/190426787961105082422997488532005000  |  R[k=-45,q=3]  |  1/(z-45)^3
6111787180869027711107018863902660133613/16567130552616142170800781502284435000  |  R[k=-44,q=3]  |  1/(z-44)^3
-3045050545356270854346499891674926346919/8283565276308071085400390751142217500  |  R[k=-43,q=3]  |  1/(z-43)^3
209215604060436352702934335909580084197/571280363883315247268992465596015000  |  R[k=-42,q=3]  |  1/(z-42)^3
-175178158718188448567439737874376525580527/480446786025868122953222663566248615000  |  R[k=-41,q=3]  |  1/(z-41)^3
174371937137841543313863735879829509243697/480446786025868122953222663566248615000  |  R[k=-40,q=3]  |  1/(z-40)^3
-10754830524263860461475122012865417088478359/29787700733603823623099805141107414130000  |  R[k=-39,q=3]  |  1/(z-39)^3
807276750006270985106492993520370459319887/2248128357253118764007532463479804840000  |  R[k=-38,q=3]  |  1/(z-38)^3
-42528613623210357372184059199459324100304011/119150802934415294492399220564429656520000  |  R[k=-37,q=3]  |  1/(z-37)^3
42262350107719581987188405499414100625266811/119150802934415294492399220564429656520000  |  R[k=-36,q=3]  |  1/(z-36)^3
-153036611731156036933950770341/434424710172806936102520000  |  R[k=-35,q=3]  |  1/(z-35)^3
41675293484301111045869577200075821215795611/119150802934415294492399220564429656520000  |  R[k=-34,q=3]  |  1/(z-34)^3
-1538089065693128524161946324488304487002726007/4408579708573365896218771160883897291240000  |  R[k=-33,q=3]  |  1/(z-33)^3
29014788628540691690826305871157271104443019/83180749218365394268278701148752779080000  |  R[k=-32,q=3]  |  1/(z-32)^3
-769682527530431052907380553862861814185303491/2204289854286682948109385580441948645620000  |  R[k=-31,q=3]  |  1/(z-31)^3
771277288528055654199569867659010494673443861/2204289854286682948109385580441948645620000  |  R[k=-30,q=3]  |  1/(z-30)^3
-31705617700528721065432697574170365389703346741/90375884025754000872484808798119894470420000  |  R[k=-29,q=3]  |  1/(z-29)^3
31808471531575586623682323054616972650715760941/90375884025754000872484808798119894470420000  |  R[k=-28,q=3]  |  1/(z-28)^3
-1372593224135120804427246873285542141259287657963/3886163013107422037516846778319155462228060000  |  R[k=-27,q=3]  |  1/(z-27)^3
4133953998934458221379325111786638966353045536589/11658489039322266112550540334957466386684180000  |  R[k=-26,q=3]  |  1/(z-26)^3
-4150788142810243403447610358650989795002982796149/11658489039322266112550540334957466386684180000  |  R[k=-25,q=3]  |  1/(z-25)^3
4168820810215033160994005392117923710016818793341/11658489039322266112550540334957466386684180000  |  R[k=-24,q=3]  |  1/(z-24)^3
-196797880177057993536415175620175451047181010910377/547948984848146507289875395743000920174156460000  |  R[k=-23,q=3]  |  1/(z-23)^3
98851386775799312407458104205122176217345258315501/273974492424073253644937697871500460087078230000  |  R[k=-22,q=3]  |  1/(z-22)^3
-695148819714194816222553579808515580346742019182407/1917821446968512775514563885100503220609547610000  |  R[k=-21,q=3]  |  1/(z-21)^3
698448237528749578221526780268940283835128940115731/1917821446968512775514563885100503220609547610000  |  R[k=-20,q=3]  |  1/(z-20)^3
-701748076627347548313565127368445925440880772549241/1917821446968512775514563885100503220609547610000  |  R[k=-19,q=3]  |  1/(z-19)^3
705133018831754274003426117040946017278170384088491/1917821446968512775514563885100503220609547610000  |  R[k=-18,q=3]  |  1/(z-18)^3
-37550711955525381480287029689574078175556247482412123/101644536689331177102271885910326670692306023330000  |  R[k=-17,q=3]  |  1/(z-17)^3
2219582229885833153025844535471061947648104184118719/5979090393490069241310110935901568864253295490000  |  R[k=-16,q=3]  |  1/(z-16)^3
-4460450357724942039692617781847131926173124348756753/11958180786980138482620221871803137728506590980000  |  R[k=-15,q=3]  |  1/(z-15)^3
4482062947351804116231375605275533455162823798692743/11958180786980138482620221871803137728506590980000  |  R[k=-14,q=3]  |  1/(z-14)^3
-4503486561756010351909983420851059221894412538423743/11958180786980138482620221871803137728506590980000  |  R[k=-13,q=3]  |  1/(z-13)^3
4525168959678857609402594485390658860498787295012343/11958180786980138482620221871803137728506590980000  |  R[k=-12,q=3]  |  1/(z-12)^3
-268251438989647905799184519292401475704223577746624137/705532666431828170474593090436385125981888867820000  |  R[k=-11,q=3]  |  1/(z-11)^3
4418525112324198171843373035603017645201112985544897/11566109285767674925813001482563690589867030620000  |  R[k=-10,q=3]  |  1/(z-10)^3
-16518479658560255213824235850695208420741634225329540737/43037492652341518398950178516619492684895220937020000  |  R[k=-9,q=3]  |  1/(z-9)^3
16596214175060165402847954016937596603436474570611306937/43037492652341518398950178516619492684895220937020000  |  R[k=-8,q=3]  |  1/(z-8)^3
-16673060300422834205159966518819040838268097358798557987/43037492652341518398950178516619492684895220937020000  |  R[k=-7,q=3]  |  1/(z-7)^3
67001481632885109350474176819932742455538572189952339973/172149970609366073595800714066477970739580883748080000  |  R[k=-6,q=3]  |  1/(z-6)^3
-67307070818368962160004111973989508050823971303304686213/172149970609366073595800714066477970739580883748080000  |  R[k=-5,q=3]  |  1/(z-5)^3
3977301001509651435005936767483742310057011938933255189/10126468859374474917400042003910468867034169632240000  |  R[k=-4,q=3]  |  1/(z-4)^3
-4550470178356004968528654338132180943691335912214042233871/11534048030827526930918647842454024039551919211121360000  |  R[k=-3,q=3]  |  1/(z-3)^3
77704794467146722311495056731786007510794918997376543346607/196078816524067957825617013321718408672382626589063120000  |  R[k=-2,q=3]  |  1/(z-2)^3
-78047373421543931641526814647141371614057600096642763876207/196078816524067957825617013321718408672382626589063120000  |  R[k=-1,q=3]  |  1/(z-1)^3
78390933693711986043827419479015080565641573831297213686927/196078816524067957825617013321718408672382626589063120000  |  R[k=0,q=3]  |  1/(z+0)^3
-48  |  R[k=-69,q=4]  |  1/(z-69)^4
72  |  R[k=-68,q=4]  |  1/(z-68)^4
-88  |  R[k=-67,q=4]  |  1/(z-67)^4
100  |  R[k=-66,q=4]  |  1/(z-66)^4
-548/5  |  R[k=-65,q=4]  |  1/(z-65)^4
588/5  |  R[k=-64,q=4]  |  1/(z-64)^4
-4356/35  |  R[k=-63,q=4]  |  1/(z-63)^4
4566/35  |  R[k=-62,q=4]  |  1/(z-62)^4
-14258/105  |  R[k=-61,q=4]  |  1/(z-61)^4
14762/105  |  R[k=-60,q=4]  |  1/(z-60)^4
-167422/1155  |  R[k=-59,q=4]  |  1/(z-59)^4
172042/1155  |  R[k=-58,q=4]  |  1/(z-58)^4
-2291986/15015  |  R[k=-57,q=4]  |  1/(z-57)^4
2343466/15015  |  R[k=-56,q=4]  |  1/(z-56)^4
-2391514/15015  |  R[k=-55,q=4]  |  1/(z-55)^4
2436559/15015  |  R[k=-54,q=4]  |  1/(z-54)^4
-42142223/255255  |  R[k=-53,q=4]  |  1/(z-53)^4
14274301/85085  |  R[k=-52,q=4]  |  1/(z-52)^4
-275295799/1616615  |  R[k=-51,q=4]  |  1/(z-51)^4
55835135/323323  |  R[k=-50,q=4]  |  1/(z-50)^4
-56574159/323323  |  R[k=-49,q=4]  |  1/(z-49)^4
57279591/323323  |  R[k=-48,q=4]  |  1/(z-48)^4
-1332950097/7436429  |  R[k=-47,q=4]  |  1/(z-47)^4
1347822955/7436429  |  R[k=-46,q=4]  |  1/(z-46)^4
-34052522467/185910725  |  R[k=-45,q=4]  |  1/(z-45)^4
34395742267/185910725  |  R[k=-44,q=4]  |  1/(z-44)^4
-312536252003/1673196525  |  R[k=-43,q=4]  |  1/(z-43)^4
315404588903/1673196525  |  R[k=-42,q=4]  |  1/(z-42)^4
-9227046511387/48522699225  |  R[k=-41,q=4]  |  1/(z-41)^4
9304682830147/48522699225  |  R[k=-40,q=4]  |  1/(z-40)^4
-290774257297357/1504203675975  |  R[k=-39,q=4]  |  1/(z-39)^4
586061125622639/3008407351950  |  R[k=-38,q=4]  |  1/(z-38)^4
-53676090078349/273491577450  |  R[k=-37,q=4]  |  1/(z-37)^4
54062195834749/273491577450  |  R[k=-36,q=4]  |  1/(z-36)^4
-54437269998109/273491577450  |  R[k=-35,q=4]  |  1/(z-35)^4
54801925434709/273491577450  |  R[k=-34,q=4]  |  1/(z-34)^4
-2040798836801833/10119188365650  |  R[k=-33,q=4]  |  1/(z-33)^4
2053580969474233/10119188365650  |  R[k=-32,q=4]  |  1/(z-32)^4
-2066035355155033/10119188365650  |  R[k=-31,q=4]  |  1/(z-31)^4
2078178381193813/10119188365650  |  R[k=-30,q=4]  |  1/(z-30)^4
-85691034670497533/414886722991650  |  R[k=-29,q=4]  |  1/(z-29)^4
12309312989335019/59269531855950  |  R[k=-28,q=4]  |  1/(z-28)^4
-532145396070491417/2548589869805850  |  R[k=-27,q=4]  |  1/(z-27)^4
5884182435213075787/28034488567864350  |  R[k=-26,q=4]  |  1/(z-26)^4
-5914085889685464427/28034488567864350  |  R[k=-25,q=4]  |  1/(z-25)^4
5943339269060627227/28034488567864350  |  R[k=-24,q=4]  |  1/(z-24)^4
-280682601097106968469/1317620962689624450  |  R[k=-23,q=4]  |  1/(z-23)^4
282000222059796592919/1317620962689624450  |  R[k=-22,q=4]  |  1/(z-22)^4
-13881256687139135026631/64563427171791598050  |  R[k=-21,q=4]  |  1/(z-21)^4
13943237577224054960759/64563427171791598050  |  R[k=-20,q=4]  |  1/(z-20)^4
-14004003155738682347159/64563427171791598050  |  R[k=-19,q=4]  |  1/(z-19)^4
14063600165435720745359/64563427171791598050  |  R[k=-18,q=4]  |  1/(z-18)^4
-748469853272339196210427/3421861640104954696650  |  R[k=-17,q=4]  |  1/(z-17)^4
250503836021181200128409/1140620546701651565550  |  R[k=-16,q=4]  |  1/(z-16)^4
-251499286680120823312889/1140620546701651565550  |  R[k=-15,q=4]  |  1/(z-15)^4
252476961434436524654789/1140620546701651565550  |  R[k=-14,q=4]  |  1/(z-14)^4
-253437484000080020709989/1140620546701651565550  |  R[k=-13,q=4]  |  1/(z-13)^4
254381445831833111660789/1140620546701651565550  |  R[k=-12,q=4]  |  1/(z-12)^4
-15063255090319832863132951/67296612255397442367450  |  R[k=-11,q=4]  |  1/(z-11)^4
15117092380124150817026911/67296612255397442367450  |  R[k=-10,q=4]  |  1/(z-10)^4
-925372872575832277072279171/4105093347579243984414450  |  R[k=-9,q=4]  |  1/(z-9)^4
928551009361054917576341971/4105093347579243984414450  |  R[k=-8,q=4]  |  1/(z-8)^4
-310559566510213034489743057/1368364449193081328138150  |  R[k=-7,q=4]  |  1/(z-7)^4
623171679694215690971693339/2736728898386162656276300  |  R[k=-6,q=4]  |  1/(z-6)^4
-625192648726870088010174299/2736728898386162656276300  |  R[k=-5,q=4]  |  1/(z-5)^4
627182997016605479032920699/2736728898386162656276300  |  R[k=-4,q=4]  |  1/(z-4)^4
-42152623787235102902706949233/183360836191872897970512100  |  R[k=-3,q=4]  |  1/(z-3)^4
42282054965723483771862604833/183360836191872897970512100  |  R[k=-2,q=4]  |  1/(z-2)^4
-42409610330030873613929048033/183360836191872897970512100  |  R[k=-1,q=4]  |  1/(z-1)^4
42535343474848157886823113473/183360836191872897970512100  |  R[k=0,q=4]  |  1/(z+0)^4
32  |  R[k=1,q=5]  |  1/(z+1)^5
-1460376530323350787716438006635178051595971160306052261439243950585386259/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-70) ]
2972317414202603083356944216573984429037688213240075789899733294533052139/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-69) ]
-2959360328836421912808836184671444102671245780512228556610271993374634939/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-68) ]
75937950380477119736274005218236856165279097122877121027209221502710547/95657019436647760288217636581955473176916302608754979730368392000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-67) ]
-588594610571901729734416202710583886918263622991639080531713694807251/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-66) ]
552980262547101536967954990102265406733685405367595432945683981336291/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-65) ]
-519833634328412627327787174498273832522851522290724415206894092876651/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-64) ]
122303944209838219387297452559296859216862352586250063921983976797619/197110142523722829731791743903561623276114011835817233795034000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-63) ]
-16457887777879348207255897496982061913292572433150323770098029662667/28158591789103261390255963414794517610873430262259604827862000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-62) ]
500442063011463006029968031939104262225774714339366050119437858957/908341670616234238395353658541758632608820331040632413802000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-61) ]
-126824540953297279052584209470749772399128733223328313655758357/244112246873484073742368626321354107124111886869291162000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-60) ]
119608424706681479629769158745007328579677693945686319004418297/244112246873484073742368626321354107124111886869291162000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-59) ]
-32398894205259524678723300928069560625442041233362478904137/70127045927458797397980070761664495008363081548202000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-58) ]
36307791391705616647825213415614778987803692799707266057/83385310258571697262758704829565392399956101722000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-57) ]
-6941018134470258794484782611872926705935510389869518273171/16927217982490054544340017080401774657191088649566000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-56) ]
6529578095645668456594606976951733610325822835842184284071/16927217982490054544340017080401774657191088649566000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-55) ]
-12267948483602460340337207261559331856571906079124937735347/33854435964980109088680034160803549314382177299132000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-54) ]
3834930681551399780279632036159295941165597054708332163649/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-53) ]
-425870748292051276426965286968220121803651986052892387/1339125666112104311090543655741606317565846972000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-52) ]
397537131768689243983839986608825102942546634218656587/1339125666112104311090543655741606317565846972000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-51) ]
-41108575375828064279478190529786374425058672531943243/148791740679122701232282628415734035285094108000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-50) ]
13724221862394451996343018778913268786956563051617531/53565026644484172443621746229664252702633878880000  |  BA[sigma=+; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-49) ]
-258648144270551039882300826351541153017580850197787/1093163809071105560073913188360494953114977120000  |  BA[sigma=+; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-48) ]
118825793691942070433420803447951239376035491139119/546581904535552780036956594180247476557488560000  |  BA[sigma=+; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-47) ]
-49127166663066092820209203971044325541880803567/247434089875759520161591939420664317137840000  |  BA[sigma=+; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-46) ]
387302921705816022896873186745057349562909029/2151600781528343653579060342788385366416000  |  BA[sigma=+; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-45) ]
-26099580910607258922142301752350581247023673119/161370058614625774018429525709128902481200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-44) ]
23188698418321343841630099444770670595945846279/161370058614625774018429525709128902481200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-43) ]
-378746777433011448670274819570914714781519/3009456343869487216173318768936217200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-42) ]
9439423369549452367336005702169941819023491/87274233972215129269026244299150298800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-41) ]
-1016743419984484805416665105354332507/11225523285330820363557887910883200  |  BA[sigma=+; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-40) ]
3792652213166722976052894480165608115913/51918045194655044181455231587834800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-39) ]
-55432829984757970592576675679252396589/998423946051058541951062145919900000  |  BA[sigma=+; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-38) ]
180908053057893182926615600726837631/4777148067229945176799340411100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-37) ]
-4068793901229307326227061636757/205265675556651277308440700000  |  BA[sigma=+; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-36) ]
4068793901229307326227061636757/205265675556651277308440700000  |  BA[sigma=+; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-34) ]
-180908053057893182926615600726837631/4777148067229945176799340411100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-33) ]
55432829984757970592576675679252396589/998423946051058541951062145919900000  |  BA[sigma=+; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-32) ]
-3792652213166722976052894480165608115913/51918045194655044181455231587834800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-31) ]
1016743419984484805416665105354332507/11225523285330820363557887910883200  |  BA[sigma=+; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-30) ]
-9439423369549452367336005702169941819023491/87274233972215129269026244299150298800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-29) ]
378746777433011448670274819570914714781519/3009456343869487216173318768936217200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-28) ]
-23188698418321343841630099444770670595945846279/161370058614625774018429525709128902481200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-27) ]
26099580910607258922142301752350581247023673119/161370058614625774018429525709128902481200000  |  BA[sigma=+; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-26) ]
-387302921705816022896873186745057349562909029/2151600781528343653579060342788385366416000  |  BA[sigma=+; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-25) ]
49127166663066092820209203971044325541880803567/247434089875759520161591939420664317137840000  |  BA[sigma=+; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-24) ]
-118825793691942070433420803447951239376035491139119/546581904535552780036956594180247476557488560000  |  BA[sigma=+; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-23) ]
258648144270551039882300826351541153017580850197787/1093163809071105560073913188360494953114977120000  |  BA[sigma=+; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-22) ]
-13724221862394451996343018778913268786956563051617531/53565026644484172443621746229664252702633878880000  |  BA[sigma=+; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-21) ]
41108575375828064279478190529786374425058672531943243/148791740679122701232282628415734035285094108000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-20) ]
-397537131768689243983839986608825102942546634218656587/1339125666112104311090543655741606317565846972000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-19) ]
425870748292051276426965286968220121803651986052892387/1339125666112104311090543655741606317565846972000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-18) ]
-3834930681551399780279632036159295941165597054708332163649/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-17) ]
12267948483602460340337207261559331856571906079124937735347/33854435964980109088680034160803549314382177299132000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-16) ]
-6529578095645668456594606976951733610325822835842184284071/16927217982490054544340017080401774657191088649566000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-15) ]
6941018134470258794484782611872926705935510389869518273171/16927217982490054544340017080401774657191088649566000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-14) ]
-36307791391705616647825213415614778987803692799707266057/83385310258571697262758704829565392399956101722000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-13) ]
32398894205259524678723300928069560625442041233362478904137/70127045927458797397980070761664495008363081548202000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-12) ]
-119608424706681479629769158745007328579677693945686319004418297/244112246873484073742368626321354107124111886869291162000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-11) ]
126824540953297279052584209470749772399128733223328313655758357/244112246873484073742368626321354107124111886869291162000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-10) ]
-500442063011463006029968031939104262225774714339366050119437858957/908341670616234238395353658541758632608820331040632413802000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-9) ]
16457887777879348207255897496982061913292572433150323770098029662667/28158591789103261390255963414794517610873430262259604827862000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-8) ]
-122303944209838219387297452559296859216862352586250063921983976797619/197110142523722829731791743903561623276114011835817233795034000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-7) ]
519833634328412627327787174498273832522851522290724415206894092876651/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-6) ]
-552980262547101536967954990102265406733685405367595432945683981336291/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-5) ]
588594610571901729734416202710583886918263622991639080531713694807251/788440570094891318927166975614246493104456047343268935180136000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-4) ]
-75937950380477119736274005218236856165279097122877121027209221502710547/95657019436647760288217636581955473176916302608754979730368392000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-3) ]
2959360328836421912808836184671444102671245780512228556610271993374634939/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-2) ]
-2972317414202603083356944216573984429037688213240075789899733294533052139/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-1) ]
1460376530323350787716438006635178051595971160306052261439243950585386259/3539309719155967130664052553532352507545903196523934250023630504000000  |  BA[sigma=+; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z+0) ]
120251038044904213814588589129816507520684242760162338496/1531865754094280920512632916575925067752989270227055625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-70) ]
-1115487091092436252144714232553404861317730908934606891446/1531865754094280920512632916575925067752989270227055625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-69) ]
1548309383326873966195473128888553809965152803380331209921/1531865754094280920512632916575925067752989270227055625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-68) ]
-1814926258450169716984242171353709392732300863190429943571/1531865754094280920512632916575925067752989270227055625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-67) ]
1785040272541783755453846586289619354011085355853779831/1364995102779488456683121333549498835155258873002500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-66) ]
-1912586467189817298969938638417394612847094706437894021/1364995102779488456683121333549498835155258873002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-65) ]
2014010064348773260085348077153650075199760625885542371/1364995102779488456683121333549498835155258873002500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-64) ]
-2097153136313518076276820753326646497628726012077963221/1364995102779488456683121333549498835155258873002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-63) ]
4333596554336622363264101700811418633923223055158858867/2729990205558976913366242667098997670310517746005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-62) ]
-4452138410656167941441299832946485211876531663621622967/2729990205558976913366242667098997670310517746005000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-61) ]
1223925930539996190292003824027037082032655546888267/733671111410636096040376959714860970252759405000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-60) ]
-1247767464715692302057542830840053619031935429741857/733671111410636096040376959714860970252759405000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-59) ]
364442893814327110011413155157932178181748611047/210764467512391869014759253006280083382005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-58) ]
-369711255689536750441108184428796642245480800947/210764467512391869014759253006280083382005000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-57) ]
374359470999314618638592543359130836934811889847/210764467512391869014759253006280083382005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-56) ]
-189234709128474807202378366212199703355893818021/105382233756195934507379626503140041691002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-55) ]
764213820290583352525410133178897592685086125119/421528935024783738029518506012560166764010000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-54) ]
-770651186993008142756789810055367053927549818119/421528935024783738029518506012560166764010000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-53) ]
276375752919167829390029799928425346162964791/150063700614020554656289962980619496890000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-52) ]
-278160427011857367941147731593857698874720491/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-51) ]
279726937533264329040276367465925276399759911/150063700614020554656289962980619496890000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50) ]
-281094185248103503510311313562978753508560911/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49) ]
523707663075083444821123563673589209539749/278411318393359099547847797737698510000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48) ]
-65698935668105949413285920876875244444153/34801414799169887443480974717212313750 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47) ]
119326640203223832040324832008000500343/63017500768075848698018967346695000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46) ]
-119626326030551778174431854281026047147/63017500768075848698018967346695000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45) ]
119869234857807722757067200398743918807/63017500768075848698018967346695000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44) ]
-1320652634316868876626519918783713333327/693192508448834335678208640813645000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43) ]
715091884435319595728105537329482473/374901302568325762941162055605000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42) ]
-715663136883001051824728087103330173/374901302568325762941162055605000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41) ]
425931705781285215959127680748473/223022785584964760821631205000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40) ]
-53249977403966821059067488683146/27877848198120595102703900625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39) ]
2520498274870152045239143407647/1319661453165471957524445000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38) ]
-32758514424408047370573211158911/17155598891151135447817785000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37) ]
23923007940665134675040285219/12531482024215584695265000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36) ]
-23928603462723034299285603329/12531482024215584695265000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35) ]
23923007940665134675040285219/12531482024215584695265000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34) ]
-32758514424408047370573211158911/17155598891151135447817785000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33) ]
2520498274870152045239143407647/1319661453165471957524445000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32) ]
-53249977403966821059067488683146/27877848198120595102703900625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31) ]
425931705781285215959127680748473/223022785584964760821631205000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30) ]
-715663136883001051824728087103330173/374901302568325762941162055605000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29) ]
715091884435319595728105537329482473/374901302568325762941162055605000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28) ]
-1320652634316868876626519918783713333327/693192508448834335678208640813645000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27) ]
119869234857807722757067200398743918807/63017500768075848698018967346695000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26) ]
-119626326030551778174431854281026047147/63017500768075848698018967346695000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25) ]
119326640203223832040324832008000500343/63017500768075848698018967346695000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24) ]
-65698935668105949413285920876875244444153/34801414799169887443480974717212313750 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23) ]
523707663075083444821123563673589209539749/278411318393359099547847797737698510000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22) ]
-281094185248103503510311313562978753508560911/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21) ]
279726937533264329040276367465925276399759911/150063700614020554656289962980619496890000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20) ]
-278160427011857367941147731593857698874720491/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19) ]
276375752919167829390029799928425346162964791/150063700614020554656289962980619496890000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18) ]
-770651186993008142756789810055367053927549818119/421528935024783738029518506012560166764010000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17) ]
764213820290583352525410133178897592685086125119/421528935024783738029518506012560166764010000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16) ]
-189234709128474807202378366212199703355893818021/105382233756195934507379626503140041691002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15) ]
374359470999314618638592543359130836934811889847/210764467512391869014759253006280083382005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14) ]
-369711255689536750441108184428796642245480800947/210764467512391869014759253006280083382005000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13) ]
364442893814327110011413155157932178181748611047/210764467512391869014759253006280083382005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12) ]
-1247767464715692302057542830840053619031935429741857/733671111410636096040376959714860970252759405000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11) ]
1223925930539996190292003824027037082032655546888267/733671111410636096040376959714860970252759405000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10) ]
-4452138410656167941441299832946485211876531663621622967/2729990205558976913366242667098997670310517746005000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9) ]
4333596554336622363264101700811418633923223055158858867/2729990205558976913366242667098997670310517746005000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8) ]
-2097153136313518076276820753326646497628726012077963221/1364995102779488456683121333549498835155258873002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7) ]
2014010064348773260085348077153650075199760625885542371/1364995102779488456683121333549498835155258873002500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6) ]
-1912586467189817298969938638417394612847094706437894021/1364995102779488456683121333549498835155258873002500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5) ]
1785040272541783755453846586289619354011085355853779831/1364995102779488456683121333549498835155258873002500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4) ]
-1814926258450169716984242171353709392732300863190429943571/1531865754094280920512632916575925067752989270227055625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3) ]
1548309383326873966195473128888553809965152803380331209921/1531865754094280920512632916575925067752989270227055625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2) ]
-1115487091092436252144714232553404861317730908934606891446/1531865754094280920512632916575925067752989270227055625 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1) ]
120251038044904213814588589129816507520684242760162338496/1531865754094280920512632916575925067752989270227055625 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0) ]
42535343474848157886823113473/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-70) ]
-36542063571890940878872660833/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-69) ]
33480734828513584669278024033/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-68) ]
-94186364191935678665310718099/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-67) ]
1334203211372583905843502097/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-66) ]
-1275686971654363409774757937/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-65) ]
408612134060740538719631419/1368364449193081328138150  |  BA[sigma=+; v=(); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-64) ]
-197024413354307086577937697/684182224596540664069075  |  BA[sigma=+; v=(); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-63) ]
571525176503020097903268091/2052546673789621992207225  |  BA[sigma=+; v=(); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-62) ]
-1661253456779213769697195073/6157640021368865976621675  |  BA[sigma=+; v=(); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-61) ]
26428751614388127799113173/100944918383096163551175  |  BA[sigma=+; v=(); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-60) ]
-25679923856200796258588093/100944918383096163551175  |  BA[sigma=+; v=(); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-59) ]
423344094905636930410327/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-58) ]
-412089165373196230612327/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-57) ]
401386199641740131711527/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-56) ]
-391153203879902457666307/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-55) ]
381323128622873678719567/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-54) ]
-371840322509118771586367/1710930820052477348325  |  BA[sigma=+; v=(); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-53) ]
6842603177782338991139/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-52) ]
-6674267764427546322539/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-51) ]
6510200702438052379259/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50) ]
-6349837447138973819531/32281713585895799025  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49) ]
884668743058180840733/4611673369413685575  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48) ]
-862612913900115387983/4611673369413685575  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47) ]
17891394257224322089/98120709987525225  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46) ]
-17435431584030117913/98120709987525225  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45) ]
16984579501215643033/98120709987525225  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44) ]
-49613746585433453299/294362129962575675  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43) ]
1122877634664789193/6845630929362225  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42) ]
-156017554137490399/977947275623175  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41) ]
3698571679240199/23852372576175  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40) ]
-3592082377158179/23852372576175  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39) ]
3485664099510629/23852372576175  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38) ]
-307195120658239/2168397506925  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37) ]
8040197804947/58605338025  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36) ]
-54437269998109/410237366175  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35) ]
53322466234789/410237366175  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34) ]
-1931231828995993/15178782548475  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33) ]
20779132631858723/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32) ]
-20308201173303473/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31) ]
19829922631582493/166966608033225  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30) ]
-793079883788512933/6845630929362225  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29) ]
772756565692803733/6845630929362225  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28) ]
-32336644409422224919/294362129962575675  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27) ]
2856801417212375629/26760193632961425  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26) ]
-2771900700318740749/26760193632961425  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25) ]
2684778817743255901/26760193632961425  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24) ]
-121974333969013763147/1257729100749186975  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23) ]
117636079969328161697/1257729100749186975  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22) ]
-8713001032861348594669/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21) ]
8355873047133952783741/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20) ]
-7985203018194725726701/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19) ]
7599390797524424517301/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18) ]
-381418739017322077661753/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17) ]
13298282602165413504139/190103424450275260925  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16) ]
-12427263275593243217719/190103424450275260925  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15) ]
34522574409044305866017/570310273350825782775  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14) ]
-31595267542321270269217/570310273350825782775  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13) ]
28472932252676430970417/570310273350825782775  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12) ]
-1482195441479623155892603/33648306127698721183725  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11) ]
422825905095574870548961/11216102042566240394575  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10) ]
-21054698708050087160818141/684182224596540664069075  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9) ]
142526489213049541442879669/6157640021368865976621675  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8) ]
-30045892957504809245673023/2052546673789621992207225  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7) ]
20506957206209765784492421/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6) ]
8433891400207744584803113/1368364449193081328138150  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5) ]
-79837217339372947777660699/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4) ]
9881116617465472859896819633/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3) ]
-5292698184697928821369620811/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2) ]
24806970055611075408759886433/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1) ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-70) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-69) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-68) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-67) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-66) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-65) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-64) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-63) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-62) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-61) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-60) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-59) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-58) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-57) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-56) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-55) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-54) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-53) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-52) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-51) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-50) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-49) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-48) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-47) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-46) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-45) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-44) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-43) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-42) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-41) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-40) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-39) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-38) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-37) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-36) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-35) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-34) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-33) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-32) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-31) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-30) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-29) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-28) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-27) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-26) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-25) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-24) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-23) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-22) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-21) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-20) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-19) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-18) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-17) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-16) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-15) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-14) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-13) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-12) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-11) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-10) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-9) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-8) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-7) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-6) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-5) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-4) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-3) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-2) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-1) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z+0) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-70) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-69) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-68) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-67) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-66) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-65) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-64) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-63) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-62) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-61) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-60) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-59) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-58) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-57) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-56) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-55) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-54) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-53) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-52) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-51) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0) ]
-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70) ]
127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69) ]
-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68) ]
1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67) ]
-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66) ]
406747719686996135580205576731254800328833/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65) ]
-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64) ]
35552165033734085636191493783038088305507/1333777644788230908497006200348093170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63) ]
-1657078411455753217752390228804103521151/190539663541175844071000885764013310000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62) ]
-38253775426659430584891745240096526279/6146440759392769163580673734323010000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61) ]
270317455527523014767577031171848797/14394474846353089376067151602630000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60) ]
-2966682272320711246912227293584830839/100761323924471625632470061218410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59) ]
65848703645272652565509514392709721/1707819049567315688685933240990000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58) ]
-94180891298547915758375511464281/2030700415656736847426793390000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57) ]
21890055914270945069819252472864443/412232184378317580027639058170000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56) ]
-24270624047614783039420432605373073/412232184378317580027639058170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55) ]
1195870871615866580271567126169229/18737826562650799092165411735000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54) ]
-424913551029426977457876634300643/6245942187550266364055137245000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53) ]
2811784207819733750439611039377/39282655267611738138711555000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52) ]
-2927534641966482371986490361727/39282655267611738138711555000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51) ]
1007181000654180944751348836939/13094218422537246046237185000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50) ]
-123811948168302048807965126101/1571306210704469525548462200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49) ]
197997527309274482070818998949/2469195473964166397290440600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48) ]
-400575857593712953043012583437/4938390947928332794580881200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47) ]
8573235810130762200227354237/105072147828262399884699600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46) ]
-214435553431368720042792805613/2626803695706559997117490000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45) ]
640180635846843487313821931359/7880411087119679991352470000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44) ]
-1900749231957153173250345126977/23641233261359039974057410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43) ]
1499810349396278404014938491/18958486977834033660030000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42) ]
-1233227284583934670113568025131/15944087548358422308085230000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41) ]
789065292195249801439475903/10510275246116296841190000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40) ]
-870901804660353944930542330931/12055285707295392476844930000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39) ]
1657873136271367027507357388137/24110571414590784953689860000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38) ]
-1554753688364955051893390250937/24110571414590784953689860000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37) ]
38518836241900664352727542901/651637065259210404153780000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36) ]
-33713447924426032135474665661/651637065259210404153780000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35) ]
38518836241900664352727542901/651637065259210404153780000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34) ]
-1554753688364955051893390250937/24110571414590784953689860000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33) ]
1657873136271367027507357388137/24110571414590784953689860000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32) ]
-870901804660353944930542330931/12055285707295392476844930000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31) ]
789065292195249801439475903/10510275246116296841190000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30) ]
-1233227284583934670113568025131/15944087548358422308085230000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29) ]
1499810349396278404014938491/18958486977834033660030000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28) ]
-1900749231957153173250345126977/23641233261359039974057410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27) ]
640180635846843487313821931359/7880411087119679991352470000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26) ]
-214435553431368720042792805613/2626803695706559997117490000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25) ]
8573235810130762200227354237/105072147828262399884699600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24) ]
-400575857593712953043012583437/4938390947928332794580881200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23) ]
197997527309274482070818998949/2469195473964166397290440600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22) ]
-123811948168302048807965126101/1571306210704469525548462200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21) ]
1007181000654180944751348836939/13094218422537246046237185000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20) ]
-2927534641966482371986490361727/39282655267611738138711555000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19) ]
2811784207819733750439611039377/39282655267611738138711555000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18) ]
-424913551029426977457876634300643/6245942187550266364055137245000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17) ]
1195870871615866580271567126169229/18737826562650799092165411735000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16) ]
-24270624047614783039420432605373073/412232184378317580027639058170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15) ]
21890055914270945069819252472864443/412232184378317580027639058170000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14) ]
-94180891298547915758375511464281/2030700415656736847426793390000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13) ]
65848703645272652565509514392709721/1707819049567315688685933240990000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12) ]
-2966682272320711246912227293584830839/100761323924471625632470061218410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11) ]
270317455527523014767577031171848797/14394474846353089376067151602630000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10) ]
-38253775426659430584891745240096526279/6146440759392769163580673734323010000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9) ]
-1657078411455753217752390228804103521151/190539663541175844071000885764013310000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8) ]
35552165033734085636191493783038088305507/1333777644788230908497006200348093170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7) ]
-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6) ]
406747719686996135580205576731254800328833/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5) ]
-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4) ]
1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3) ]
-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2) ]
127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1) ]
-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0) ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-70) ]
60012250604450671819098209633/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-69) ]
-22895338459117727026538782411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-68) ]
74424130957004732945517078833/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-67) ]
-1174528776693838010288180699/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-66) ]
1225083623253116942265939259/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-65) ]
-1266850316594641147727879099/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-64) ]
651165025977930878225159137/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-63) ]
-1999628507935159376595563611/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-62) ]
2040238033524115338591921611/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-61) ]
-34039617906108475468994471/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-60) ]
34573096505078535193943711/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-59) ]
-594181688421695516232829/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-58) ]
601660770627123852227629/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-57) ]
-608521646096005966907629/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-56) ]
614843942840580835585249/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-55) ]
-620692215461851121794069/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-54) ]
1878358445562000470082607/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-53) ]
-35726591128395866008019/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-52) ]
35993209329672090421019/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-51) ]
-36242348201582062705259/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50) ]
36475514407139618647931/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49) ]
-5241999988499762079533/13835020108241056725  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48) ]
5271274089018648953183/13835020108241056725  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47) ]
-112739316762024596089/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46) ]
113288110159102650217/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45) ]
-113803369682319192937/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44) ]
38095678468092634379/98120709987525225  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43) ]
-889463588683465553/2281876976454075  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42) ]
892760882179819553/2281876976454075  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41) ]
-21849949005948793/55655536011075  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40) ]
21920326328904733/55655536011075  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39) ]
-21985971320097283/55655536011075  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38) ]
2004276500866553/5059594182825  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37) ]
-54308772368069/136745788725  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36) ]
54437269998109/136745788725  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35) ]
-6143897611261/15193976525  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34) ]
230813463637457/562177131425  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33) ]
-7730936669445281/18551845337025  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32) ]
2614716831611777/6183948445675  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31) ]
-2652219486701677/6183948445675  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30) ]
330813960190375391/760625658818025  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29) ]
-111796734630458597/253541886272675  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28) ]
4872745836307004871/10902301109725025  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27) ]
-133332292596629990117/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26) ]
135103497207686855717/294362129962575675  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25) ]
-27376186507704349489/58872425992515135  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24) ]
1303479031411968744503/2767004021648211345  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23) ]
-1320401867602338964613/2767004021648211345  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22) ]
9362405143139038302371/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21) ]
-9483415452352453411859/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20) ]
9606161920952000732387/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19) ]
-9731001972843691692827/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18) ]
522492134814406941435991/1026558492031486408995  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17) ]
-176466160133047215795277/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16) ]
178830355448028820858417/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15) ]
-181268024502122636204221/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14) ]
183792826674671254406461/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13) ]
-186421397313860630746381/342186164010495469665  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12) ]
11161286807368092396970799/20188983676619232710235  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11) ]
-11332587274927285886633399/20188983676619232710235  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10) ]
702399840386175664768350683/1231528004273773195324335  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9) ]
-714335509646234025772497643/1231528004273773195324335  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8) ]
242438474616669465742659841/410509334757924398441445  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7) ]
-494435952314130599620456187/821018669515848796882890  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6) ]
505214453821620717159021307/821018669515848796882890  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5) ]
-517713841081158972781868699/821018669515848796882890  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4) ]
35698322353281176894144923313/55008250857561869391153630  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3) ]
-12333754294465848103437285451/18336083619187289797051210  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2) ]
38889082275146913972895215713/55008250857561869391153630  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1) ]
-42535343474848157886823113473/55008250857561869391153630  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-70) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-69) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-68) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-67) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-66) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-65) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-64) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-63) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-62) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-61) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-60) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-59) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-58) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-57) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-56) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-55) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-54) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-53) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-52) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-51) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-50) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-49) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-48) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-47) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-46) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-45) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-44) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-43) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-42) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-41) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-40) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-39) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-38) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-37) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-36) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-35) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-34) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-33) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-32) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-31) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-30) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-29) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-28) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-27) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-26) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-25) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-24) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-23) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-22) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-21) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-20) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-19) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-18) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-17) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-16) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-15) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-14) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-13) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-12) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-11) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-10) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-9) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-8) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-7) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-6) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-5) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-4) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-3) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-2) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-1) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z+0) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-70) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-69) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-68) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-67) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-66) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-65) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-64) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-63) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-62) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-61) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-60) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-59) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-58) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-57) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-56) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-55) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-54) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-53) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-52) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-51) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-50) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-49) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-48) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-47) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-46) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-45) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-44) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-43) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-42) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-41) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-40) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-39) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-38) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-37) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-36) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-35) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-34) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-33) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-32) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-31) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-30) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-29) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-28) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-27) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-26) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-25) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-24) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-23) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-22) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-21) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-20) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-19) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-18) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-17) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-16) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-15) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-14) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-13) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-12) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-11) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-10) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-9) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-8) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-7) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-6) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-5) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-4) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-3) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-2) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-1) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z+0) ]
-42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-70) ]
42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-69) ]
-14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-68) ]
14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-67) ]
-209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-66) ]
625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-65) ]
-623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-64) ]
621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-63) ]
-1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-62) ]
1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-61) ]
-30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-60) ]
30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-59) ]
-508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-58) ]
506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-57) ]
-504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-56) ]
502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-55) ]
-501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-54) ]
1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-53) ]
-28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-52) ]
28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-51) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45) ]
-11768364870426151574/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44) ]
1064290792140982834/3822884804708775  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43) ]
-24618625978670038/88904297783925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42) ]
171382069340995066/622330084487475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41) ]
-4156356762387626/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40) ]
4132070710310066/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39) ]
-4107161938948466/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38) ]
4081597673603666/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37) ]
-109603850869418/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36) ]
108874539996218/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35) ]
-109603850869418/410237366175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34) ]
4081597673603666/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33) ]
-4107161938948466/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32) ]
4132070710310066/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31) ]
-4156356762387626/15178782548475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30) ]
171382069340995066/622330084487475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29) ]
-24618625978670038/88904297783925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28) ]
1064290792140982834/3822884804708775  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27) ]
-11768364870426151574/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20) ]
28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19) ]
-28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18) ]
1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17) ]
-501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16) ]
502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15) ]
-504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14) ]
506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13) ]
-508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12) ]
30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11) ]
-30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10) ]
1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9) ]
-1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8) ]
621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7) ]
-623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6) ]
625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5) ]
-209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4) ]
14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3) ]
-14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2) ]
42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1) ]
-42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-70) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-69) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-68) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-67) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-66) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-65) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-64) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-63) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-62) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-61) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-60) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-59) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-58) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-57) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-56) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-55) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-54) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-53) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-52) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-51) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37) ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35) ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-70) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-69) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-68) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-67) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-66) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-65) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-64) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-63) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-62) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-61) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-60) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-59) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-58) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-57) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-56) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-55) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-54) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-53) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-52) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-51) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-70) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-69) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-68) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-67) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-66) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-65) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-64) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-63) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-62) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-61) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-60) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-59) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-58) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-57) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-56) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-55) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-54) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-53) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-52) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-51) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37) ]
109603850869418/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36) ]
-108874539996218/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35) ]
109603850869418/410237366175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34) ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33) ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32) ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31) ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30) ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29) ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28) ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27) ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-70) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-69) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-68) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-67) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-66) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-65) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-64) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-63) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-62) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-61) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-60) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-59) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-58) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-57) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-56) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-55) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-54) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-53) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-52) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-51) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-50) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-49) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-48) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-47) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-46) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-45) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-44) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-43) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-42) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-41) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-40) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-39) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-38) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-37) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-36) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-35) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-34) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-33) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-32) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-31) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-30) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-29) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-28) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-27) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-26) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-25) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-24) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-23) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-22) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-21) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-20) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-19) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-18) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-17) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-16) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-15) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-14) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-13) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-12) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-11) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-10) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-9) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-8) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-7) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-6) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-5) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-4) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-3) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-2) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-1) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-70) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-69) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-68) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-67) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-66) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-65) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-64) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-63) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-62) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-61) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-60) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-59) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-58) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-57) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-56) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-55) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-54) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-53) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-52) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-51) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-50) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-49) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-48) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-47) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-46) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-45) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-44) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-43) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-42) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-41) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-40) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-39) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-38) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-37) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-36) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-35) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-34) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-33) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-32) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-31) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-30) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-29) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-28) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-27) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-26) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-25) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-24) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-23) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-22) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-21) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-20) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-19) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-18) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-17) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-16) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-15) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-14) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-13) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-12) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-11) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-10) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-9) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-8) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-7) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-6) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-5) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-4) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-3) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-2) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-1) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z+0) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-70) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-69) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-68) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-67) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-66) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-65) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-64) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-63) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-62) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-61) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-60) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-59) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-58) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-57) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-56) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-55) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-54) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-53) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-52) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-51) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-50) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-49) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-48) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-47) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-46) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-45) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-44) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-43) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-42) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-41) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-40) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-39) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-38) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-37) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-36) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-35) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-34) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-33) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-32) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-31) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-30) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-29) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-28) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-27) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-26) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-25) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-24) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-23) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-22) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-21) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-20) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-19) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-18) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-17) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-16) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-15) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-14) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-13) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-12) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-11) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-10) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-9) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-8) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-7) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-6) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-5) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-4) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-3) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-2) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-1) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z+0) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-70) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-69) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-68) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-67) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-66) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-65) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-64) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-63) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-62) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-61) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-60) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-59) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-58) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-57) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-56) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-55) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-54) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-53) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-52) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-51) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-50) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-49) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-48) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-47) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-46) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-45) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-44) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-43) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-42) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-41) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-40) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-39) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-38) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-37) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-36) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-35) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-34) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-33) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-32) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-31) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-30) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-29) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-28) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-27) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-26) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-25) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-24) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-23) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-22) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-21) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-20) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-19) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-18) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-17) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-16) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-15) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-14) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-13) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-12) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-11) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-10) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-9) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-8) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-7) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-6) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-5) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-4) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-3) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-2) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-1) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-70) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-69) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-68) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-67) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-66) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-65) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-64) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-63) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-62) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-61) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-60) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-59) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-58) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-57) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-56) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-55) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-54) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-53) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-52) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-51) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-50) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-49) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-48) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-47) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-46) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-45) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-44) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-43) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-42) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-41) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-40) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-39) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-38) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-37) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-36) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-35) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-34) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-33) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-32) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-31) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-30) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-29) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-28) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-27) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-26) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-25) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-24) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-23) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-22) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-21) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-20) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-19) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-18) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-17) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-16) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-15) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-14) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-13) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-12) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-11) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-10) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-9) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-8) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-7) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-6) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-5) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-4) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-3) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-2) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-1) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z+0) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-70) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-69) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-68) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-67) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-66) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-65) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-64) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-63) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-62) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-61) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-60) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-59) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-58) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-57) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-56) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-55) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-54) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-53) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-52) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-51) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-70) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-69) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-68) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-67) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-66) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-65) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-64) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-63) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-62) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-61) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-60) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-59) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-58) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-57) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-56) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-55) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-54) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-53) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-52) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-51) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z+0) ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-70; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-70)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-69; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-69)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-68; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-68)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-67; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-67)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-66; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-66)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-65; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-65)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-64; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-64)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-63; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-63)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-62; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-62)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-61; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-61)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-60; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-60)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-59; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-59)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-58; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-58)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-57; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-57)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-56; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-56)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-55; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-55)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-54; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-54)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-53; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-53)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-52; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-52)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-51; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-51)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^2 ]
127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^2 ]
-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^2 ]
1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^2 ]
-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^2 ]
406747719686996135580205576731254800328833/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^2 ]
-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^2 ]
35552165033734085636191493783038088305507/1333777644788230908497006200348093170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^2 ]
-1657078411455753217752390228804103521151/190539663541175844071000885764013310000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^2 ]
-38253775426659430584891745240096526279/6146440759392769163580673734323010000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^2 ]
270317455527523014767577031171848797/14394474846353089376067151602630000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^2 ]
-2966682272320711246912227293584830839/100761323924471625632470061218410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^2 ]
65848703645272652565509514392709721/1707819049567315688685933240990000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^2 ]
-94180891298547915758375511464281/2030700415656736847426793390000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^2 ]
21890055914270945069819252472864443/412232184378317580027639058170000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^2 ]
-24270624047614783039420432605373073/412232184378317580027639058170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^2 ]
1195870871615866580271567126169229/18737826562650799092165411735000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^2 ]
-424913551029426977457876634300643/6245942187550266364055137245000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^2 ]
2811784207819733750439611039377/39282655267611738138711555000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^2 ]
-2927534641966482371986490361727/39282655267611738138711555000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^2 ]
1007181000654180944751348836939/13094218422537246046237185000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^2 ]
-123811948168302048807965126101/1571306210704469525548462200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^2 ]
197997527309274482070818998949/2469195473964166397290440600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^2 ]
-400575857593712953043012583437/4938390947928332794580881200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^2 ]
8573235810130762200227354237/105072147828262399884699600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^2 ]
-214435553431368720042792805613/2626803695706559997117490000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^2 ]
640180635846843487313821931359/7880411087119679991352470000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^2 ]
-1900749231957153173250345126977/23641233261359039974057410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^2 ]
1499810349396278404014938491/18958486977834033660030000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^2 ]
-1233227284583934670113568025131/15944087548358422308085230000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^2 ]
789065292195249801439475903/10510275246116296841190000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^2 ]
-870901804660353944930542330931/12055285707295392476844930000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^2 ]
1657873136271367027507357388137/24110571414590784953689860000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^2 ]
-1554753688364955051893390250937/24110571414590784953689860000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^2 ]
38518836241900664352727542901/651637065259210404153780000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^2 ]
-33713447924426032135474665661/651637065259210404153780000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^2 ]
38518836241900664352727542901/651637065259210404153780000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^2 ]
-1554753688364955051893390250937/24110571414590784953689860000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^2 ]
1657873136271367027507357388137/24110571414590784953689860000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^2 ]
-870901804660353944930542330931/12055285707295392476844930000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^2 ]
789065292195249801439475903/10510275246116296841190000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^2 ]
-1233227284583934670113568025131/15944087548358422308085230000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^2 ]
1499810349396278404014938491/18958486977834033660030000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^2 ]
-1900749231957153173250345126977/23641233261359039974057410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^2 ]
640180635846843487313821931359/7880411087119679991352470000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^2 ]
-214435553431368720042792805613/2626803695706559997117490000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^2 ]
8573235810130762200227354237/105072147828262399884699600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^2 ]
-400575857593712953043012583437/4938390947928332794580881200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^2 ]
197997527309274482070818998949/2469195473964166397290440600 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^2 ]
-123811948168302048807965126101/1571306210704469525548462200 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^2 ]
1007181000654180944751348836939/13094218422537246046237185000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^2 ]
-2927534641966482371986490361727/39282655267611738138711555000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^2 ]
2811784207819733750439611039377/39282655267611738138711555000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^2 ]
-424913551029426977457876634300643/6245942187550266364055137245000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^2 ]
1195870871615866580271567126169229/18737826562650799092165411735000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^2 ]
-24270624047614783039420432605373073/412232184378317580027639058170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^2 ]
21890055914270945069819252472864443/412232184378317580027639058170000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^2 ]
-94180891298547915758375511464281/2030700415656736847426793390000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^2 ]
65848703645272652565509514392709721/1707819049567315688685933240990000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^2 ]
-2966682272320711246912227293584830839/100761323924471625632470061218410000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^2 ]
270317455527523014767577031171848797/14394474846353089376067151602630000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^2 ]
-38253775426659430584891745240096526279/6146440759392769163580673734323010000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^2 ]
-1657078411455753217752390228804103521151/190539663541175844071000885764013310000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^2 ]
35552165033734085636191493783038088305507/1333777644788230908497006200348093170000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^2 ]
-259551148174428661537988155719469093695553/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^2 ]
406747719686996135580205576731254800328833/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^2 ]
-597754454113940408258320830429924529783873/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^2 ]
1554388026598437110379047889400789412135143/9660875913601240093978315180899701880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^2 ]
-83350963874881745911110138167736177716923891/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^2 ]
127783601315580021511347065583693260025012691/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^2 ]
-239260658433513841391050982256189016285754611/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^2 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70)^2 ]
51210930467240772716513628833/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69)^2 ]
-18494678390512777475246492011/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68)^2 ]
58288377372119917924112014033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67)^2 ]
-900855886855221744660550699/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66)^2 ]
308379378663331171712685593/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65)^2 ]
-945010998144428419349786219/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64)^2 ]
480862296244071956357451097/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63)^2 ]
-1464089758648107147085952791/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62)^2 ]
494268484349991269277366797/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61)^2 ]
-8192785047705437714336897/33648306127698721183725  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60)^2 ]
8272725265899728009512777/33648306127698721183725  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59)^2 ]
-47142396347418257105201/190103424450275260925  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58)^2 ]
47505458590400215163201/190103424450275260925  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57)^2 ]
-143499767921740415260403/570310273350825782775  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56)^2 ]
144390538253450276483023/570310273350825782775  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55)^2 ]
-145199341913838720320413/570310273350825782775  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54)^2 ]
77259655848068813714501/301928968244554826175  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53)^2 ]
-1464417390995046669217/5696772985746317475  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52)^2 ]
1470506249570905081417/5696772985746317475  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51)^2 ]
-25092792889403058833009/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^2 ]
25178385547139376837281/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^2 ]
-3608000771459169114983/13835020108241056725  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^2 ]
3618026148349198866233/13835020108241056725  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^2 ]
-77171345822724493339/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^2 ]
77343355693450450603/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^2 ]
-77496323364405361723/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^2 ]
77631115450852871123/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^2 ]
-1808103933114596561/6845630929362225  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^2 ]
1810442013957465761/6845630929362225  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^2 ]
-44204904605489161/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^2 ]
44243683946709781/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^2 ]
-44273652312254206/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^2 ]
4026814169700746/15178782548475  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^2 ]
-108864121269458/410237366175  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^2 ]
108874539996218/410237366175  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^2 ]
-110343580469378/410237366175  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^2 ]
4136381177506586/15178782548475  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^2 ]
-46083910344612046/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^2 ]
46661871680111671/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^2 ]
-47234944167038611/166966608033225  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^2 ]
1959963511544425691/6845630929362225  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^2 ]
-1983164467600589291/6845630929362225  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^2 ]
86269666538858485313/294362129962575675  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^2 ]
-29086928273853586771/98120709987525225  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^2 ]
29417016405914184451/98120709987525225  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^2 ]
-29747384570324356339/98120709987525225  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^2 ]
1413695560789932083633/4611673369413685575  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^2 ]
-1429335148738378495583/4611673369413685575  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^2 ]
10115547067139054423081/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^2 ]
-10226719139831053670009/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^2 ]
10339135460083114334849/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^2 ]
-10453101671609029868249/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^2 ]
62239454210080998210933/190103424450275260925  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^2 ]
-566417318343208639552397/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^2 ]
572825531960132463802487/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^2 ]
-579408541972524852837947/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^2 ]
586200808686718146371147/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^2 ]
-593244216200568132696347/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^2 ]
35434844563580147423993473/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^2 ]
-35890014377380290125096953/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^2 ]
2218686037253355300457016293/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^2 ]
-750038092932037507739805031/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^2 ]
253791989932260060533840377/684182224596540664069075  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^2 ]
-515891906877478114845662379/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^2 ]
1575632458917486836902640417/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^2 ]
-1607876101211200171471132097/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^2 ]
110322117776820493686715782899/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^2 ]
-37881394897118534220570314433/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^2 ]
39475836950960907246400854433/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^2 ]
-42535343474848157886823113473/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-70)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-69)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-68)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-67)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-66)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-65)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-64)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-63)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-62)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-61)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-60)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-59)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-58)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-57)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-56)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-55)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-54)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-53)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-52)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-51)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-70)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-69)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-68)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-67)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-66)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-65)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-64)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-63)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-62)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-61)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-60)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-59)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-58)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-57)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-56)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-55)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-54)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-53)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-52)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-51)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0)^2 ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-70)^2 ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-69)^2 ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-68)^2 ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-67)^2 ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-66)^2 ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-65)^2 ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-64)^2 ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-63)^2 ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-62)^2 ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-61)^2 ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-60)^2 ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-59)^2 ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-58)^2 ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-57)^2 ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-56)^2 ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-55)^2 ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-54)^2 ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-53)^2 ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-52)^2 ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-51)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^2 ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^2 ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^2 ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^2 ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^2 ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^2 ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^2 ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^2 ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^2 ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^2 ]
-108874539996218/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^2 ]
109603850869418/410237366175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^2 ]
-4081597673603666/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^2 ]
4107161938948466/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^2 ]
-4132070710310066/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^2 ]
4156356762387626/15178782548475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^2 ]
-171382069340995066/622330084487475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^2 ]
24618625978670038/88904297783925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^2 ]
-1064290792140982834/3822884804708775  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^2 ]
11768364870426151574/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^2 ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^2 ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^2 ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^2 ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^2 ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^2 ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^2 ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^2 ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^2 ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^2 ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^2 ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^2 ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^2 ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^2 ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^2 ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^2 ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^2 ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^2 ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^2 ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^2 ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-70)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-69)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-68)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-67)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-66)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-65)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-64)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-63)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-62)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-61)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-60)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-59)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-58)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-57)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-56)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-55)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-54)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-53)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-52)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-51)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-70)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-69)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-68)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-67)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-66)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-65)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-64)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-63)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-62)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-61)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-60)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-59)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-58)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-57)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-56)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-55)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-54)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-53)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-52)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-51)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-70)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-69)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-68)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-67)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-66)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-65)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-64)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-63)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-62)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-61)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-60)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-59)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-58)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-57)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-56)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-55)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-54)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-53)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-52)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-51)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-50)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-49)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-48)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-47)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-46)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-45)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-44)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-43)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-42)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-41)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-40)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-39)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-38)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-37)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-36)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-35)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-34)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-33)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-32)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-31)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-30)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-29)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-28)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-27)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-26)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-25)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-24)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-23)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-22)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-21)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-20)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-19)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-18)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-17)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-16)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-15)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-14)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-13)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-12)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-11)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-10)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-9)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-8)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-7)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-6)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-5)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-4)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-3)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-2)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-1)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z+0)^2 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-70; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-70)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-69; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-69)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-68; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-68)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-67; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-67)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-66; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-66)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-65; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-65)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-64; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-64)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-63; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-63)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-62; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-62)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-61; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-61)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-60; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-60)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-59; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-59)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-58; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-58)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-57; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-57)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-56; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-56)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-55; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-55)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-54; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-54)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-53; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-53)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-52; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-52)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-51; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-51)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^3 ]
42409610330030873613929048033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^3 ]
-14094018321907827923954201611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^3 ]
14050874595745034300902316411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^3 ]
-209060999005535159677640233/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^3 ]
625192648726870088010174299/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^3 ]
-623171679694215690971693339/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^3 ]
310559566510213034489743057/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^3 ]
-928551009361054917576341971/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^3 ]
925372872575832277072279171/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^3 ]
-15117092380124150817026911/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^3 ]
15063255090319832863132951/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^3 ]
-254381445831833111660789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^3 ]
253437484000080020709989/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^3 ]
-252476961434436524654789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^3 ]
251499286680120823312889/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^3 ]
-250503836021181200128409/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^3 ]
748469853272339196210427/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^3 ]
-14063600165435720745359/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^3 ]
14004003155738682347159/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^3 ]
-5884182435213075787/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^3 ]
532145396070491417/3822884804708775  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^3 ]
-12309312989335019/88904297783925  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^3 ]
85691034670497533/622330084487475  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^3 ]
-2078178381193813/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^3 ]
2066035355155033/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^3 ]
-2053580969474233/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^3 ]
2040798836801833/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^3 ]
-54801925434709/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^3 ]
54437269998109/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^3 ]
-54801925434709/410237366175  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^3 ]
2040798836801833/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^3 ]
-2053580969474233/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^3 ]
2066035355155033/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^3 ]
-2078178381193813/15178782548475  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^3 ]
85691034670497533/622330084487475  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^3 ]
-12309312989335019/88904297783925  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^3 ]
532145396070491417/3822884804708775  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^3 ]
-5884182435213075787/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^3 ]
14004003155738682347159/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^3 ]
-14063600165435720745359/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^3 ]
748469853272339196210427/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^3 ]
-250503836021181200128409/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^3 ]
251499286680120823312889/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^3 ]
-252476961434436524654789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^3 ]
253437484000080020709989/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^3 ]
-254381445831833111660789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^3 ]
15063255090319832863132951/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^3 ]
-15117092380124150817026911/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^3 ]
925372872575832277072279171/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^3 ]
-928551009361054917576341971/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^3 ]
310559566510213034489743057/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^3 ]
-623171679694215690971693339/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^3 ]
625192648726870088010174299/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^3 ]
-209060999005535159677640233/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^3 ]
14050874595745034300902316411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^3 ]
-14094018321907827923954201611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^3 ]
42409610330030873613929048033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^3 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-70; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-70)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-69; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-69)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-68; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-68)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-67; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-67)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-66; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-66)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-65; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-65)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-64; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-64)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-63; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-63)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-62; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-62)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-61; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-61)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-60; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-60)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-59; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-59)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-58; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-58)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-57; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-57)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-56; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-56)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-55; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-55)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-54; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-54)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-53; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-53)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-52; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-52)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-51; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-51)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^3 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^4 ]
32  |  BA[sigma=+; v=(); dn=(); k=1; q=5]  |  sum_{N>=1} (+1)^N 1 / [ (N+z+1)^5 ]


==> anc/atoms_n91.txt <==
# ============================================================================
# F_91(z): full atom record of the NNLO BFKL weight-5 block at conformal spin n=91
#   (planar N=4 super Yang-Mills; z=(|n|-1)/2+i*nu; supplemental material).
# 
# F_n(z) = -88 zeta4 S_1(z) - 16 zeta2 zeta3 - 80 zeta5 + sum_a c_a A_a(z).
# Record format, one atom per line:  <coefficient c_a>  |  <atom label A_a>  |  <atom A_a(z)>
#   c_a = r0 + r1*pi^2 + r2*zeta3   (r_i exact rationals; pi^2=6 zeta2).
#   R[k,q]                    A_a(z) = 1/(z+k)^q.
#   BA[sigma;v;dn;k;q]        A_a(z) = sum_{N>=1} sigma^N S_v(N)/(prod (N+d)^p (N+z+k)^q),
#                             sigma=+/-1, S_v non-strict nested harmonic sum (neg letters alternating).
# Atom count |A_91| = 3546  (= 39n-3).   Universal constants use zeta4=pi^4/90, zeta5.
# Provenance: an exact direct Mellin extraction of the Caron-Huot--Herranen three-loop
#   integrand at this spin, by the same extraction as every included block
#   (odd n<=33); n=91 lies beyond the spins the coefficient rules were fixed on
#   (n<=49), so the table here is the direct extraction,
#   and no rule of the closed form enters it.
#   Its intercept chi_2(91,0)=F_91(M)/2 agrees with the independent QSC value to the
#   residual of the evaluation (see intercepts_check.csv). The complete general-n set is included with
#   the paper. The structure checks pass: |A_n|=39n-3; single q=5 R-atom (k=1) coeff 32;
#   q=4 R-atom family coeff = 48*(-1)^k*S_1(k+n-1); coefficient monomials in {1, pi^2, zeta3}.
# ============================================================================
-198961184575733912784049395579455415305271108762528561854992898459719037523146664133552666219661/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000 - 32*zeta3  |  R[k=-89,q=1]  |  1/(z-89)^1
-472729470090839343159093854482282796081611706865703898141715032472144759971482310652392566604549/6336459422623034576074274212682479533004249715771737781493228000572738229848601269410632000000 + 8/3*pi^2 + 48*zeta3  |  R[k=-88,q=1]  |  1/(z-88)^1
736245514790087131275393575004942407279042344212865670763456077949236113907438912327220382246357/3801875653573820745644564527609487719802549829463042668895936800343642937909160761646379200000 - 8/3*pi^2 - 176/3*zeta3  |  R[k=-87,q=1]  |  1/(z-87)^1
-1289600325999646767978080375990432360597469674470641119834974955982298851742059757252195298371/4789462904476972468688037953652667825400037578058758716170240363244700098147090906584000000 + 10/3*pi^2 + 200/3*zeta3  |  R[k=-86,q=1]  |  1/(z-86)^1
20469436502538953971012622860087029564656562530879747488360754421037174402503591006203294462651/63619070508263399358175443902434533463898089515780499814189036150328697086833346078420000000 - 10/3*pi^2 - 1096/15*zeta3  |  R[k=-85,q=1]  |  1/(z-85)^1
-13689680698580113632149748451830138487759161115112204409388943633808864165274873615947524778301/38340819418856602920981893178796770066584810704548635224848091976035124424255352578120000000 + 98/27*pi^2 + 392/5*zeta3  |  R[k=-84,q=1]  |  1/(z-84)^1
169220166517218835922489861965654823222981713473501759514666144174829746559278502070539441075293157/443552159583612420325199194887773567310297480104021644704525960040091676089402088858744240000000 - 98/27*pi^2 - 2904/35*zeta3  |  R[k=-83,q=1]  |  1/(z-83)^1
-1324073510499506631341383879516575146366773722912806113738960055286071388558137202514262545265731/3328721647907035049344834483210308197450637749373520785775054109118886874967370272861120000000 + 205/54*pi^2 + 3044/35*zeta3  |  R[k=-82,q=1]  |  1/(z-82)^1
6519837783692360000350517900615396905646254552682882734724721860867518208081873196952619380266631447/15967877745010047131707171015959848423170709283744779209362934561443300339218475198914792640000000 - 205/54*pi^2 - 28516/315*zeta3  |  R[k=-81,q=1]  |  1/(z-81)^1
-6616292676680682323621062330058840095558155785099101461935954986411966919965822060057229374102625471/15967877745010047131707171015959848423170709283744779209362934561443300339218475198914792640000000 + 5269/1350*pi^2 + 29524/315*zeta3  |  R[k=-80,q=1]  |  1/(z-80)^1
1382107954469207365497317656583700857715428541968014253393544228894414149491382185152809241285816827/3314087833870009782052431720293553446318449096626274930245137361808986862856664663925711680000000 - 5269/1350*pi^2 - 334844/3465*zeta3  |  R[k=-79,q=1]  |  1/(z-79)^1
-3855075039308935083562276349531815072485104693289836682930968325551114550917603063480846248735017229/9244560799742658865725204272397806981835673795852240594894330535572437038494906694108564160000000 + 5369/1350*pi^2 + 344084/3465*zeta3  |  R[k=-78,q=1]  |  1/(z-78)^1
947288726122485929384692713214401053192316085165744440538397960147401595836123558496206494354016838023/2283406517536436739834125455282258324513411427575503426938899642286391948508241953444815347520000000 - 5369/1350*pi^2 - 4583972/45045*zeta3  |  R[k=-77,q=1]  |  1/(z-77)^1
-938330695501844298352067671097804683893533669925158485797566484299363592958999409828016673523066090503/2283406517536436739834125455282258324513411427575503426938899642286391948508241953444815347520000000 + 266681/66150*pi^2 + 4686932/45045*zeta3  |  R[k=-76,q=1]  |  1/(z-76)^1
8053079084800069052407239963166711668340659170137096980082075456064065285142202571443344011309395991/19855708848142928172470656132889202821855751544134812408164344715533843030506451769085350848000000 - 266681/66150*pi^2 - 4783028/45045*zeta3  |  R[k=-75,q=1]  |  1/(z-75)^1
-17777272344578152387644364089206925118617325805093364808802038818257154793628809135681605847113817591/44554273512906082728470740590873333161237296147814701013441944239734477044063257628191518976000000 + 1077749/264600*pi^2 + 4873118/45045*zeta3  |  R[k=-74,q=1]  |  1/(z-74)^1
2430974952227126314660580385943797042644678602890877833487391709625129243425099269485136634038536665203/6210865727699107932348821238367742642676479083005369321273807027018986099942418113369897745254400000 - 1077749/264600*pi^2 - 84284446/765765*zeta3  |  R[k=-73,q=1]  |  1/(z-73)^1
-107129560345552186922942846855594936548129047069899581491137539841993058537810940302289606179975548417/279768726472932789745442398124673092012454012747989609066387703919774148646054869971617015552000000 + 9778141/2381400*pi^2 + 28548602/255255*zeta3  |  R[k=-72,q=1]  |  1/(z-72)^1
220481105781375831747733878342469642478344759771266050242296898314456287981378613961525029912226779002693/590032244131415253573138017644935551054265512885510085521011667566803679494529720770140285799168000000 - 9778141/2381400*pi^2 - 550591598/4849845*zeta3  |  R[k=-71,q=1]  |  1/(z-71)^1
-653152595371041194159365080909130726506213586995501145078439865682679304600647412707262289036803628979/1795594169602602719333956231420984634979505516997900442851526681578830430598081925654717850880000000 + 1968329/476280*pi^2 + 111670270/969969*zeta3  |  R[k=-70,q=1]  |  1/(z-70)^1
1042098593246817670020585044576623084696718011636704307351941928445745601923674923140740180561688509091793/2950161220657076267865690088224677755271327564427550427605058337834018397472648603850701428995840000000 - 1968329/476280*pi^2 - 37716106/323323*zeta3  |  R[k=-69,q=1]  |  1/(z-69)^1
-1009469629229377446743250495026664402992414463263868408463209902443666686889009303135183876637167578644833/2950161220657076267865690088224677755271327564427550427605058337834018397472648603850701428995840000000 + 239437889/57629880*pi^2 + 38186394/323323*zeta3  |  R[k=-68,q=1]  |  1/(z-68)^1
22434258584697008995683657319477998195930777286456826654494528026635982930644541108954241441694687237546039/67853708075112754160910872029167588371240533981833659834916341770182423141870917888566132866904320000000 - 239437889/57629880*pi^2 - 888633398/7436429*zeta3  |  R[k=-67,q=1]  |  1/(z-67)^1
-366439909826945095274876968805686655989125453713988944416487875101374559783405972194312703213003443833021/1150062848730724646795099525918094718156619220031078980252819352036990222743574879467222590964480000000 + 240505109/57629880*pi^2 + 2695645910/22309287*zeta3  |  R[k=-66,q=1]  |  1/(z-66)^1
1251641873195840511072188553363507145698114286990790570682637105021831457448443984440596903762086359412009/4087572775609202057886197110190818576580755059146606014151586853625447177221139631841333305235200000000 - 240505109/57629880*pi^2 - 68105044934/557732175*zeta3  |  R[k=-65,q=1]  |  1/(z-65)^1
-1401941221052151206934610433177002472196514768041280789849934179525174954030289606038292107738187093194157/4778430146134700997247244509096309040228206618438990129219460688041015714216261823138460061049600000000 + 40799043101/9739449720*pi^2 + 68791484534/557732175*zeta3  |  R[k=-64,q=1]  |  1/(z-64)^1
14500925002221753373008971399267689065306444747429799277189217989416939398549593444360189326309143871729447/51752828192882609105779478666314262317047864901398554111376870841664560023460869576025016593401600000000 - 40799043101/9739449720*pi^2 - 625072504006/5019589575*zeta3  |  R[k=-63,q=1]  |  1/(z-63)^1
-9147770673863843652198160641703590396276978109426652370170487974224778137547490088557899068654322596382557/34308054644719931879112238666433050300065438530140614523272307636609090352631362977364898640569600000000 + 40931552621/9739449720*pi^2 + 630809177806/5019589575*zeta3  |  R[k=-62,q=1]  |  1/(z-62)^1
22378270105187453755162599699148176273043129515017512881459642589629359511878101556696542273274568868910226817/88549089038022144179988687998063702824468896846292926084565826010088062200141547844578803391310137600000000 - 40931552621/9739449720*pi^2 - 18454093022774/145568097675*zeta3  |  R[k=-61,q=1]  |  1/(z-61)^1
-21114932137376344134533108282382459476532673568685229090254963288994313974699214240366576193794605646473713697/88549089038022144179988687998063702824468896846292926084565826010088062200141547844578803391310137600000000 + 205234915681/48697248600*pi^2 + 18609365660294/145568097675*zeta3  |  R[k=-60,q=1]  |  1/(z-60)^1
614437673212688805177251940785291591130270414824189767021466467982562027779818874834670848129450218587015832567/2745021760178686469579649327939974787558535802235080708621540606312729928204387983181942905130614265600000000 - 205234915681/48697248600*pi^2 - 581548514594714/4512611027925*zeta3  |  R[k=-59,q=1]  |  1/(z-59)^1
-2293349352844753628784491331832688983647071675420337624031531397721709796110776141124420280480052156733884588193/10980087040714745878318597311759899150234143208940322834486162425250919712817551932727771620522457062400000000 + 822968714749/194788994400*pi^2 + 586061125622639/4512611027925*zeta3  |  R[k=-58,q=1]  |  1/(z-58)^1
51828794658156600762656865062110086021600255513152135528817036669582003269000122464591422433229300837341914873/267807000993042582398014568579509735371564468510739581328930790859778529580915900798238332207864806400000000 - 822968714749/194788994400*pi^2 - 53676090078349/410237366175*zeta3  |  R[k=-57,q=1]  |  1/(z-57)^1
-114853225917821289402611624606629238418873209421678011814768110719059781896715418883288007676508171069787982129/645887472983220345783446900691758773543184894643548402028597789720642336048091290160457154148379827200000000 + 238357395880861/56294019381600*pi^2 + 54062195834749/410237366175*zeta3  |  R[k=-56,q=1]  |  1/(z-56)^1
2823140687728041225408155114727694309800557920022698546682339744477894058442603554541463165672439564556123277/17456418188735685021174240559236723609275267422798605460232372695152495568867332166498842004010265600000000 - 238357395880861/56294019381600*pi^2 - 54437269998109/410237366175*zeta3  |  R[k=-55,q=1]  |  1/(z-55)^1
-1399900247684441822981138370286057416152301728719269757158759132329898716983781647904442874169160889524811547/9640111537062990235573834338682966769301267084232065701919369995830482627583452091947121703707161600000000 + 238820721143261/56294019381600*pi^2 + 54801925434709/410237366175*zeta3  |  R[k=-54,q=1]  |  1/(z-54)^1
340593495508881892265872733978858579882637755609124235178544044106387122314380834175172143880984901168797383757/2655315166708794754887503925066119402344204566867921208339790913295974048197708637326323855943339289600000000 - 238820721143261/56294019381600*pi^2 - 2040798836801833/15178782548475*zeta3  |  R[k=-53,q=1]  |  1/(z-53)^1
-294329906489403020354131162043381514248355945933206480252056659144278922648316698612929801982503167712196216557/2655315166708794754887503925066119402344204566867921208339790913295974048197708637326323855943339289600000000 + 86364397717734821/20322140996757600*pi^2 + 2053580969474233/15178782548475*zeta3  |  R[k=-52,q=1]  |  1/(z-52)^1
237880567193894174158535747881383507997225929256886598087269954363636102355137264069201832536260378141390561/2560573931252453958425751133139941564459213661396259603027763657951758966439449023458364374101580800000000 - 86364397717734821/20322140996757600*pi^2 - 2066035355155033/15178782548475*zeta3  |  R[k=-51,q=1]  |  1/(z-51)^1
-3357258113476710222714382769040733668733081891506634458642119595514993935855205884590026428632535004054748336389/45140357834049510833087566726124029839851477636754660541776445526031558819361046834547505551036767923200000000 + 17299975731542641/4064428199351520*pi^2 + 2078178381193813/15178782548475*zeta3  |  R[k=-50,q=1]  |  1/(z-50)^1
13847514042379340966292182529556569978893042949904091804872454551787013140088123496221748621279361791729397603/250949785924885416156825794680825115041886180760263197588180917500650021911024124775111556283729828454400000 - 17299975731542641/4064428199351520*pi^2 - 85691034670497533/622330084487475*zeta3  |  R[k=-49,q=1]  |  1/(z-49)^1
-372292902547901400479039509493301823418011249305640202792407811139151091014397704209385635503127481077338984867/10575740978263028252323372775834772705336631903468234755501910094670250923393159544093987014814328484864000000 + 353562301485889/82947514272480*pi^2 + 12309312989335019/88904297783925*zeta3  |  R[k=-48,q=1]  |  1/(z-48)^1
6484870248408215842381259867626216676148578423775857571076189206665093170329980544322391667017465866992241580213/454756862065310214849905029360895226329475171849134094486582134070820789705905860396041441637016124849152000000 - 353562301485889/82947514272480*pi^2 - 532145396070491417/3822884804708775*zeta3  |  R[k=-47,q=1]  |  1/(z-47)^1
3618868000486879155261361998407639692153602390404011629289584708949896018838549308445245007148159259485541341851/454756862065310214849905029360895226329475171849134094486582134070820789705905860396041441637016124849152000000 + 354019312583809/82947514272480*pi^2 + 5884182435213075787/42051732851796525*zeta3  |  R[k=-46,q=1]  |  1/(z-46)^1
-820280853742763910579519977170833795239572299739634613472003387852003117738974624684386927099/25541500614396556683459094825945113134865630026740573649971586269057079269594165509120000000 - 354019312583809/82947514272480*pi^2 - 5914085889685464427/42051732851796525*zeta3  |  R[k=-45,q=1]  |  1/(z-45)^1
137873963537304251691160492962933590148514559690265520483551318396313572406245114129624057687430150452727325649287/2273784310326551074249525146804476131647375859245670472432910670354103948529529301980207208185080624245760000000 + 187497409728228241/43879235050141920*pi^2 + 5943339269060627227/42051732851796525*zeta3  |  R[k=-44,q=1]  |  1/(z-44)^1
-7878346858262211143265932594851263587644321352508455730083096880293303767879099649782680690357989259880103454779929/106867862585347900489727681899810378187426665384546512204346801506642885580887877193069738784698789339550720000000 - 187497409728228241/43879235050141920*pi^2 - 280682601097106968469/1976431444034436675*zeta3  |  R[k=-43,q=1]  |  1/(z-43)^1
205121815343578415414744847352413399393593944191020363769536799693418421378218200535855714498067850977167812278503/2485299129891811639295992602321171585754108497315035167542948872247508966997392492862086948481367193943040000000 + 187700554334941861/43879235050141920*pi^2 + 282000222059796592919/1976431444034436675*zeta3  |  R[k=-42,q=1]  |  1/(z-42)^1
-3918368457369732643347491357685985353157380555240955180149863770453721515710262480855308405850105872982484618299/43916212536854947827444514069144395132330081633046059577931660562613753834429221835644522349652719979520000000 - 187700554334941861/43879235050141920*pi^2 - 13881256687139135026631/96845140757687397075*zeta3  |  R[k=-41,q=1]  |  1/(z-41)^1
1404878811605529032349353117492307186961717675527273255961452342887041126345722349449443571267927910717872916859131/14851177727402289064085809452894805817311136142492283318244450578064382851569784408566129326291096646732800000000 + 23485971550561141649/5484904381267740000*pi^2 + 13943237577224054960759/96845140757687397075*zeta3  |  R[k=-40,q=1]  |  1/(z-40)^1
-24116671439431014289273242708721043612616049208562717089169031851506958179551164173054605925613402677227091676511/243461929957414574821078843490078783890346494139217759315482796361711194288029252599444743053952404044800000000 - 23485971550561141649/5484904381267740000*pi^2 - 14004003155738682347159/96845140757687397075*zeta3  |  R[k=-39,q=1]  |  1/(z-39)^1
1527302507644746348805424600713573207101063536308654950979919291944713583933792859635112373716430506603942245535971/14851177727402289064085809452894805817311136142492283318244450578064382851569784408566129326291096646732800000000 + 23507608254234781649/5484904381267740000*pi^2 + 14063600165435720745359/96845140757687397075*zeta3  |  R[k=-38,q=1]  |  1/(z-38)^1
-83512104760258616929329303412794131789013667662960072592782157159503290686866586361838938539162084019747676309106463/787112419552321320396547901003424708317490215552091015866955880637412291133198573654004854293428122276838400000000 - 23507608254234781649/5484904381267740000*pi^2 - 748469853272339196210427/5132792460157432044975*zeta3  |  R[k=-37,q=1]  |  1/(z-37)^1
311308275190742744752612316690607485067012197235174780666322582995909298264819815137558959430833527651373366122073/2857608622820045132540916139181453156457205300511827003954256928494034134811935120163793339508210205926400000000 + 211749047271858474841/49364139431409660000*pi^2 + 250503836021181200128409/1710930820052477348325*zeta3  |  R[k=-36,q=1]  |  1/(z-36)^1
-21336284519196983835683159469178599425186726349062082641602149467549883917846455059536326393458478868360304821846971/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000 - 211749047271858474841/49364139431409660000*pi^2 - 251499286680120823312889/1710930820052477348325*zeta3  |  R[k=-35,q=1]  |  1/(z-35)^1
21760971926703711726230186719602795623126759743459361601182869914153629138450104868437468515166855464083481853230571/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000 + 10383930672892966877209/2418842832139073340000*pi^2 + 252476961434436524654789/1710930820052477348325*zeta3  |  R[k=-34,q=1]  |  1/(z-34)^1
-22140479552490927456817372368029638553834085511421762849463483054985019697717235380669408265820711240582833450516171/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000 - 10383930672892966877209/2418842832139073340000*pi^2 - 253437484000080020709989/1710930820052477348325*zeta3  |  R[k=-33,q=1]  |  1/(z-33)^1
22481972211739311153307288742879407175019865051070009902367741109953620439325473195790071742130280488774454787743371/191459777728943023880241381325157361482632755134292409264935214209100287032399653050974153747050083797068800000000 + 8739335943455356005972769/2034246821828960678940000*pi^2 + 254381445831833111660789/1710930820052477348325*zeta3  |  R[k=-32,q=1]  |  1/(z-32)^1
-336170393066390350363219662356598849333820389593999427777689352721497870655351500235840813584796101649532947747766591/2824031721501909602233560374546071081868833138230813036657794409584229233727894882501868767768988736006764800000000 - 8739335943455356005972769/2034246821828960678940000*pi^2 - 15063255090319832863132951/100944918383096163551175*zeta3  |  R[k=-31,q=1]  |  1/(z-31)^1
10978359576791468192568894433002400064074139438781165552020220590816317718508950765147922189758157553034966223025121/91097797467803535555921302404711970382865585104219775376057884180136426894448222016189315089322217290540800000000 + 8745363341445960333910369/2034246821828960678940000*pi^2 + 15117092380124150817026911/100944918383096163551175*zeta3  |  R[k=-30,q=1]  |  1/(z-30)^1
-677189690134633454031698019320006871052334695923217403267226058871116845627516803674710089510388413304432438558873101/5556965645536015668911199446687430193354800691357406297939530934988322040561341542987548220448655254722988800000000 - 8745363341445960333910369/2034246821828960678940000*pi^2 - 925372872575832277072279171/6157640021368865976621675*zeta3  |  R[k=-29,q=1]  |  1/(z-29)^1
238293470354271023457068654418989577335491788638221445228336668320804597445658554905846522031249706678046403414997179/1935572303501308828497159357834947595438189004854826912765454595333011047835972896995662863302340594341715200000000 + 8409718829321111776031704609/1954911195777631212461340000*pi^2 + 928551009361054917576341971/6157640021368865976621675*zeta3  |  R[k=-28,q=1]  |  1/(z-28)^1
-21408553895437407146839614095843242908488646734075554853691633342898206595037501890369873121927503017346323169018468931/172265935011616485736247182847310335993998821432079595236125458984637983257401587832613994833908312896412652800000000 - 8409718829321111776031704609/1954911195777631212461340000*pi^2 - 310559566510213034489743057/2052546673789621992207225*zeta3  |  R[k=-27,q=1]  |  1/(z-27)^1
270382568476735522433900309741116420838588304268974313488258758145844903915764945926821807095170328084689921298133957/2156694022054666488090731553643947868469468812921184290906109032671524047041021443913790232662388893851801600000000 + 33659238975573797429256624061/7819644783110524849845360000*pi^2 + 623171679694215690971693339/4105093347579243984414450*zeta3  |  R[k=-26,q=1]  |  1/(z-26)^1
-233200081822250826040562587420915286637948577645070973026231788024108397371088984192079606916807328328333684392026849/1844882838143148441619782413358075887485931153221735959690767967706966353492921958046736223120838692331059200000000 - 33659238975573797429256624061/7819644783110524849845360000*pi^2 - 625192648726870088010174299/4105093347579243984414450*zeta3  |  R[k=-25,q=1]  |  1/(z-25)^1
19507106714715191416619069504199666355895125955718559366147657820001428325182544985930544535845860426240740970222892099/153125275565881320654441940308720298661332285717404084654333741319678207339912522517879106519029611463477913600000000 + 33678387172165436302473264061/7819644783110524849845360000*pi^2 + 209060999005535159677640233/1368364449193081328138150*zeta3  |  R[k=-24,q=1]  |  1/(z-24)^1
-1316767722757658431596620772488955549246947784651872418130473541914531857285775291717631337885892142339740022125656453333/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000 - 33678387172165436302473264061/7819644783110524849845360000*pi^2 - 14050874595745034300902316411/91680418095936448985256050*zeta3  |  R[k=-23,q=1]  |  1/(z-23)^1
1326315026808834967569383653560914924072230867629548635109500202110864365697259445877542411030598139697468647393480762333/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000 + 33696425568435587455529424061/7819644783110524849845360000*pi^2 + 14094018321907827923954201611/91680418095936448985256050*zeta3  |  R[k=-22,q=1]  |  1/(z-22)^1
-1335707417517676406065498062950602531779684136868485942494982958265032552153278126808632163325412183543260232728933922733/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000 - 33696425568435587455529424061/7819644783110524849845360000*pi^2 - 42409610330030873613929048033/275041254287809346955768150*zeta3  |  R[k=-21,q=1]  |  1/(z-21)^1
1345049766313864989251641534251467613626608425234282579846343674689495557798815129572828853579625167659469539529128182973/10259393462914048483847610000684260010309263143066073671840360668418439891774139008697900136774983968053020211200000000 + 33713447924426032135474665661/7819644783110524849845360000*pi^2 + 42535343474848157886823113473/275041254287809346955768150*zeta3  |  R[k=-20,q=1]  |  1/(z-20)^1
-96163576081562417688852870793076647704544924792203703330474949716096337686061137345795703009490798319486855909057171708963/728416935866897442353180310048582460731957683157691230700665607457709232315963869617550909711023861731764434995200000000 - 33713447924426032135474665661/7819644783110524849845360000*pi^2 - 3028810706851429109067025637383/19527929054434463633859538650*zeta3  |  R[k=-19,q=1]  |  1/(z-19)^1
96837301223884685694571709715320610472256622262714432933595896424588800351557229587688244784907874551730100585148024281263/728416935866897442353180310048582460731957683157691230700665607457709232315963869617550909711023861731764434995200000000 + 33729537728506506466441425661/7819644783110524849845360000*pi^2 + 9112469359293533278712889630349/58583787163303390901578615950*zeta3  |  R[k=-18,q=1]  |  1/(z-18)^1
-40221648787403756688647238807697943499757703967292391294143099104621275450613278090318385688483395279694110033228481459687/300420544171093295433797529003087681544818705483115592322873386126625841576640466000458849767823400601236179404800000000 - 33729537728506506466441425661/7819644783110524849845360000*pi^2 - 667084944417653637854891458725877/4276616462921147535815238964350*zeta3  |  R[k=-17,q=1]  |  1/(z-17)^1
88438977411588341637621382500954847796931751771185290147480850198975049967014437209045461446374556871350709956351186456555521/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000 + 46196589536413702085491232689909/10705093708078308519438297840000*pi^2 + 668934292077295215167676426926677/4276616462921147535815238964350*zeta3  |  R[k=-16,q=1]  |  1/(z-16)^1
-89092876198898061816925031481299730361090987788372685598214772065089938646356473397548110683710133497509168517120029255029891/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000 - 46196589536413702085491232689909/10705093708078308519438297840000*pi^2 - 670758981768141571449624262218133/4276616462921147535815238964350*zeta3  |  R[k=-15,q=1]  |  1/(z-15)^1
20842790688037308831568469355427722993615197507467501427183569073189730143007881162795167793245052447425623905811209239033/152267947045622629192472720179647181056962905518839409807483771050481590936105441671465444402869394825284090931200000000 + 46216358869207937188943565649909/10705093708078308519438297840000*pi^2 + 672559662384108370412072783887333/4276616462921147535815238964350*zeta3  |  R[k=-14,q=1]  |  1/(z-14)^1
-90467652194922062931482941319927196051080685142149702701312857292809499549389709921791311971842837914758318255376462218901131/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000 - 46216358869207937188943565649909/10705093708078308519438297840000*pi^2 - 61303359776139104182852056677903/388783314811013412346839905850*zeta3  |  R[k=-13,q=1]  |  1/(z-13)^1
91186822118675447813888916628344545311034844041252463751866437829852248405666134540353596114336932530515219650821170239705531/655818047925496663931980005813740408812339234069641338040832601914424212161806137279001669043158483512498579640678400000000 + 46235127387652957234561691089909/10705093708078308519438297840000*pi^2 + 61462860623241058403302042280303/388783314811013412346839905850*zeta3  |  R[k=-12,q=1]  |  1/(z-12)^1
-7261323276531922108686453044299575931401438473983246708259419626717921953110481009478327541312788199671285298572920483988975149/51809625786114236450626420459285492296174799491501665705225775551239512760782684845041131854409520197487387791613593600000000 - 46235127387652957234561691089909/10705093708078308519438297840000*pi^2 - 4868007055309996043055960217131137/30713881870070059575400352562150*zeta3  |  R[k=-11,q=1]  |  1/(z-11)^1
7318874133856932526699934010876108339763402131203901606621442750526244187170346980967064205577911288678204737515893426608309879/51809625786114236450626420459285492296174799491501665705225775551239512760782684845041131854409520197487387791613593600000000 + 46252969210499754415427421586309/10705093708078308519438297840000*pi^2 + 4880292608058024066886120358155997/30713881870070059575400352562150*zeta3  |  R[k=-10,q=1]  |  1/(z-10)^1
-199085575838466621119197852067461132670633667341169231406275980074463568268992258001164846268669638603147353330232151752816841373/1398859896225084384166913352400708291996719586270544974041095939883466844541132490816110560069057045332159470373567027200000000 - 46252969210499754415427421586309/10705093708078308519438297840000*pi^2 - 44031838385838021258243173365847173/276424936830630536178603173059350*zeta3  |  R[k=-9,q=1]  |  1/(z-9)^1
8216292878324562489397893007918606432664917079082416657673129774837139262631094011973830323955159881842550859510070453094363187893/57353255745228459750843447448429039971865503037092343935684933535222140626186432123460532962831338858618538285316248115200000000 + 77779788159404962661718664480825429/17995262523279636621175778669040000*pi^2 + 44139711531918267321142140457772773/276424936830630536178603173059350*zeta3  |  R[k=-8,q=1]  |  1/(z-8)^1
-685085266767758215358175519047883362468868383591970940220269125388924146671664029473510971185786099002319161111403589436955077054819/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000 - 77779788159404962661718664480825429/17995262523279636621175778669040000*pi^2 - 3672441655127796364812512959533039359/22943269756942334502824063363926050*zeta3  |  R[k=-7,q=1]  |  1/(z-7)^1
685853907674436961002086864870980690631075088622885379263034643910604403122155838185551548717200464585126295687991096829566743416619/4760320226853962159320006138219610317664836752078664546661849483423437671973473866247224235915001125265338677681248593561600000000 + 11115284554577186575391010113969347/2570751789039948088739396952720000*pi^2 + 3681181948368536301765969745576439759/22943269756942334502824063363926050*zeta3  |  R[k=-6,q=1]  |  1/(z-6)^1
-40103241520125945268116734140807024023633070802816016775197053760602967096949447152628818083197113471824503287595022414098589375627/280018836873762479960000361071741783392049220710509679215402910789613980704321992132189660936176536780314039863602858444800000000 - 11115284554577186575391010113969347/2570751789039948088739396952720000*pi^2 - 3689819414629973415931738804725211919/22943269756942334502824063363926050*zeta3  |  R[k=-5,q=1]  |  1/(z-5)^1
1691590688545968341831272419893791598050556786591199059416310022741164653741819021732724422042355628055946404331291321776377829614281/12040809985571786638280015526084896685858116490551916206262325163953401170285845661684155420255591081553503714134922913126400000000 + 20559016479517324506134616092603242603/4753320057934864016079144965579280000*pi^2 + 3698356445237207772956045432953649519/22943269756942334502824063363926050*zeta3  |  R[k=-4,q=1]  |  1/(z-4)^1
-22056903064598952939950839197602223358303423808177847549504291823557901816195774937113586397462200965996165395087839062152243897497/164942602542079269017534459261436940902165979322628989126881166629498646168299255639508978359665631254157585125135930316800000000 - 20559016479517324506134616092603242603/4753320057934864016079144965579280000*pi^2 - 3706795349055853229324900260857622319/22943269756942334502824063363926050*zeta3  |  R[k=-3,q=1]  |  1/(z-3)^1
30335132270521470283252981103561202827378050633832364987811725811944132402030086601577290801495801355016008582004649017567127281323/256187446501527375282553521831593546507619499798976940558772875828795769580549907695407562133097682586244759875211125811200000000 + 20565563752324397321583760920379522603/4753320057934864016079144965579280000*pi^2 + 40866521918642154860585199122889549709/252375967326365679531064697003186550*zeta3  |  R[k=-2,q=1]  |  1/(z-2)^1
-85277482885038879387255244669330515888388635918977136619953647832000137955994993690446169952613487620886692126268823258791310933443309/1071632088715889010806921381821555805041372367659120542357346939591852704155440263889889832402747606258261830558008139268249600000000 - 20565563752324397321583760920379522603/4753320057934864016079144965579280000*pi^2 - 3645196481713595484337076792241271893701/22461461092046545478264758033283602950*zeta3  |  R[k=-1,q=1]  |  1/(z-1)^1
-13124885825112046569276657472834366444484902388779653524560554893435947459275993294255435388575557883243112120992986552019992723194177/357210696238629670268973793940518601680457455886373514119115646530617568051813421296629944134249202086087276852669379756083200000000 + 20571823268450072862674893950786869803/4753320057934864016079144965579280000*pi^2 + 3653182778990767589396015372875328285861/22461461092046545478264758033283602950*zeta3  |  R[k=0,q=1]  |  1/(z+0)^1
-3755484484925983527712155099657997057809510378351070539017/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  R[k=-89,q=2]  |  1/(z-89)^2
6277234209875653812877284455448986587876731023241565403531/12822891692851087837556902876133064761701463517145680000 + 8*pi^2  |  R[k=-88,q=2]  |  1/(z-88)^2
-12280930817902189432711095758109322741016186185763031880147/38468675078553263512670708628399194285104390551437040000 - 88/9*pi^2  |  R[k=-87,q=2]  |  1/(z-87)^2
977572911678358849108966295668476358776437056354992338933/6268969272060531831694485850553942772387382163937888000 + 100/9*pi^2  |  R[k=-86,q=2]  |  1/(z-86)^2
-8557636003124931638595467368994747322666494034157396975313/1410518086213619662131259316374637123787160986886024800000 - 548/45*pi^2  |  R[k=-85,q=2]  |  1/(z-85)^2
-34515313426935897357611723050575126312692396189032084481/270715517794182009237654529404638946411712811762400000 + 196/15*pi^2  |  R[k=-84,q=2]  |  1/(z-84)^2
2443591732066709748313020486707049898465077010480637583080719/9873626603495337634918815214622459866510126908202173600000 - 484/35*pi^2  |  R[k=-83,q=2]  |  1/(z-83)^2
-132247883498332035253954167876213914786423870223778644577181/372589683150767457921464725080092825151325543705742400000 + 1522/105*pi^2  |  R[k=-82,q=2]  |  1/(z-82)^2
80335925901583824947223002809822143669683271456647279628662977/177725278862916077428538673863204277597182284347639124800000 - 14258/945*pi^2  |  R[k=-81,q=2]  |  1/(z-81)^2
-8721178314675140509646759878423180789892706665354612136023143/16156843532992370675321697623927661599743844031603556800000 + 14762/945*pi^2  |  R[k=-80,q=2]  |  1/(z-80)^2
1211405392533167542072378380313294546472868773688365839044107743/1954978067492076851713925412495247053569005127824030372800000 - 167422/10395*pi^2  |  R[k=-79,q=2]  |  1/(z-79)^2
-186273965017957540263789401663670535509146864588274183457519/269021338584295699974394579949806942833219365325998400000 + 172042/10395*pi^2  |  R[k=-78,q=2]  |  1/(z-78)^2
19290448688509487485343791659031512302854657682374802947951871809/25414714877396999072281030362438211696397066661712394846400000 - 2291986/135135*pi^2  |  R[k=-77,q=2]  |  1/(z-77)^2
-20841441330599717182111192101264209083922229811813298607475304029/25414714877396999072281030362438211696397066661712394846400000 + 2343466/135135*pi^2  |  R[k=-76,q=2]  |  1/(z-76)^2
22267343444174316129564397863526334317281246796880887453176231901/25414714877396999072281030362438211696397066661712394846400000 - 2391514/135135*pi^2  |  R[k=-75,q=2]  |  1/(z-75)^2
-47157053835428836135495713227199920121858079696119274366939472717/50829429754793998144562060724876423392794133323424789692800000 + 2436559/135135*pi^2  |  R[k=-74,q=2]  |  1/(z-74)^2
22777290374148496352855947745522867817478322665058243746227620137/23354062319770215363717703576294572910202709905357335804800000 - 42142223/2297295*pi^2  |  R[k=-73,q=2]  |  1/(z-73)^2
-46348407806940659686084920981045568548587081565595534859183702551/45478963464815682550397633280152589351447382447274811830400000 + 14274301/765765*pi^2  |  R[k=-72,q=2]  |  1/(z-72)^2
644276576446843051935219062081515404281645423654384047826661287933/608070585585128200025686874597595731698981669017266928547200000 - 275295799/14549535*pi^2  |  R[k=-71,q=2]  |  1/(z-71)^2
-26677384215766650657012142647634897306933720193529259082391098777/24322823423405128001027474983903829267959266760690677141888000 + 55835135/2909907*pi^2  |  R[k=-70,q=2]  |  1/(z-70)^2
104922972026085128392636440300758536175251541762220106336483335563/92756530004511081359850540192853586191370085104328853507200000 - 18858053/969969*pi^2  |  R[k=-69,q=2]  |  1/(z-69)^2
-12029426703250698344571772561959634720852662556335365414056324433/10345246257591973157336827734174596569547892289518719011200000 + 6364399/323323*pi^2  |  R[k=-68,q=2]  |  1/(z-68)^2
150025235547418764738127605855423009804970659450526759155024897827911/125870611216121537405317183041702316461689205486574254209270400000 - 444316699/22309287*pi^2  |  R[k=-67,q=2]  |  1/(z-67)^2
-153386813892487428455374626155120356683376596248275563372421509768041/125870611216121537405317183041702316461689205486574254209270400000 + 1347822955/66927861*pi^2  |  R[k=-66,q=2]  |  1/(z-66)^2
3892191883160798840960289752863743514833888665691449217621617095957/3131109731744316850878536891584634737852965310611299855952000000 - 34052522467/1673196525*pi^2  |  R[k=-65,q=2]  |  1/(z-65)^2
-265460091374339362889136474967411663662180119355579388553754055506919/209784352026869229008861971736170527436148675810957090348784000000 + 34395742267/1673196525*pi^2  |  R[k=-64,q=2]  |  1/(z-64)^2
21847268723586930359542773626864912303456682161258541180821698658488339/16992532514176407549717819710629812722328042740687524318251504000000 - 312536252003/15058768725*pi^2  |  R[k=-63,q=2]  |  1/(z-63)^2
-3165609738443005300166426935956179326808214516528466278480992928628777/2427504644882343935673974244375687531761148962955360616893072000000 + 315404588903/15058768725*pi^2  |  R[k=-62,q=2]  |  1/(z-62)^2
92964992762776139316727693521378760290454833290099634159620902693067933/70397634701587974134545253086894938421073319925705457889899088000000 - 9227046511387/436704293025*pi^2  |  R[k=-61,q=2]  |  1/(z-61)^2
-94001218565304983270478345459187151726228063302513322752226659249903253/70397634701587974134545253086894938421073319925705457889899088000000 + 9304682830147/436704293025*pi^2  |  R[k=-60,q=2]  |  1/(z-60)^2
2942403900963361597739133818559107895886807914445192782839749109536337543/2182326675749227198170902845693743091053272917696869194586871728000000 - 290774257297357/13537833083775*pi^2  |  R[k=-59,q=2]  |  1/(z-59)^2
-2967106003656925939332271478799054496249467407420395985780028456557574593/2182326675749227198170902845693743091053272917696869194586871728000000 + 586061125622639/27075666167550*pi^2  |  R[k=-58,q=2]  |  1/(z-58)^2
56382148809477064370293762227071007111155957799504426218070362654798581/41175975014136362229639676333844209265156092786733381029940976000000 - 53676090078349/2461424197050*pi^2  |  R[k=-57,q=2]  |  1/(z-57)^2
-3005906797869562612170583289400012401427375417235213953871873716922990193/2182326675749227198170902845693743091053272917696869194586871728000000 + 54062195834749/2461424197050*pi^2  |  R[k=-56,q=2]  |  1/(z-56)^2
8059835710539241561941129102808231555807985604150143718720775489549727/5823975116372318104154144079243691055041140077727062280635952000000 - 54437269998109/2461424197050*pi^2  |  R[k=-55,q=2]  |  1/(z-55)^2
-573425908183917575089268275033039315393347774772310796006000771236939033/412872614330934875329630268104221665874943524969677955732651408000000 + 54801925434709/2461424197050*pi^2  |  R[k=-54,q=2]  |  1/(z-54)^2
87439182871473438505576325654229741682850321281484369927137032080384717153/62802512113227760480695981892742162286977520631498791266444419728000000 - 2040798836801833/91072695290850*pi^2  |  R[k=-53,q=2]  |  1/(z-53)^2
-87556583573900666198977555110865984714591738485095420832984566204519823353/62802512113227760480695981892742162286977520631498791266444419728000000 + 2053580969474233/91072695290850*pi^2  |  R[k=-52,q=2]  |  1/(z-52)^2
29192047672821300499500261355762335068070127792775353455701938388271781751/20934170704409253493565327297580720762325840210499597088814806576000000 - 2066035355155033/91072695290850*pi^2  |  R[k=-51,q=2]  |  1/(z-51)^2
-87495909052893827445864390188505961107366761279846318750768252570071677443/62802512113227760480695981892742162286977520631498791266444419728000000 + 2078178381193813/91072695290850*pi^2  |  R[k=-50,q=2]  |  1/(z-50)^2
53430528055820941818209981178505277363399355641654149324489449777989811457/38431388009587137010575153098543711250239975311812693163048077744000000 - 85691034670497533/3733980506924850*pi^2  |  R[k=-49,q=2]  |  1/(z-49)^2
-509709895891143310631165483760768931411086874096017501608017861635695853917/367843285234619739958362179657489807680868335127350063132031601264000000 + 12309312989335019/533425786703550*pi^2  |  R[k=-48,q=2]  |  1/(z-48)^2
10907954349560468641588041657039971243084710589338819046224134978292369238153/7908630632544324409104786862636030865138669205238026357338679427176000000 - 532145396070491417/22937308828252650*pi^2  |  R[k=-47,q=2]  |  1/(z-47)^2
-10841343063325061060069113884909490630390835358351682696210623273209404881803/7908630632544324409104786862636030865138669205238026357338679427176000000 + 5884182435213075787/252310397110779150*pi^2  |  R[k=-46,q=2]  |  1/(z-46)^2
32268728779185940828902135975464275238878718698960202010849035331432734902469/23725891897632973227314360587908092595416007615714079072016038281528000000 - 5914085889685464427/252310397110779150*pi^2  |  R[k=-45,q=2]  |  1/(z-45)^2
-404259434694137343988171258912728134460204294026484029283041697081177953551/300327745539657888953346336555798640448303893869798469266025801032000000 + 5943339269060627227/252310397110779150*pi^2  |  R[k=-44,q=2]  |  1/(z-44)^2
70339629467260339106736097986829243747119598804683388341598566838142299463373211/52410495201871237859137422538688976543273960823112400670083428563895352000000 - 280682601097106968469/11858588664206620050*pi^2  |  R[k=-43,q=2]  |  1/(z-43)^2
-140703790555964160827164472641852829818069062967398777443072052874959151728211097/104820990403742475718274845077377953086547921646224801340166857127790704000000 + 282000222059796592919/11858588664206620050*pi^2  |  R[k=-42,q=2]  |  1/(z-42)^2
48354188435032813510281844868607884110374937385066710359745084133631423555909097271/35953599708483669171368271861540637908685937124655106859677231994832211472000000 - 13881256687139135026631/581070844546124382450*pi^2  |  R[k=-41,q=2]  |  1/(z-41)^2
-48498968862143507667432913761714912722221172345898678364616429211717712125450521711/35953599708483669171368271861540637908685937124655106859677231994832211472000000 + 13943237577224054960759/581070844546124382450*pi^2  |  R[k=-40,q=2]  |  1/(z-40)^2
48676970506116822454462074469516040615115160096664999352009380113648029099750196721/35953599708483669171368271861540637908685937124655106859677231994832211472000000 - 14004003155738682347159/581070844546124382450*pi^2  |  R[k=-39,q=2]  |  1/(z-39)^2
-48875838561984697762789776028428699241609977779640896616387552818960563683777510821/35953599708483669171368271861540637908685937124655106859677231994832211472000000 + 14063600165435720745359/581070844546124382450*pi^2  |  R[k=-38,q=2]  |  1/(z-38)^2
137885388455272113176429404735467647484609142270512628733938813849620846462424566780389/100993661581130626702373475659067651885498797383156195168833344673483682024848000000 - 748469853272339196210427/30796754760944592269850*pi^2  |  R[k=-37,q=2]  |  1/(z-37)^2
-415484617876713385959899473717034510871500989566889038474604628384043745056139911914567/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 + 250503836021181200128409/10265584920314864089950*pi^2  |  R[k=-36,q=2]  |  1/(z-36)^2
417320444764548009449747398054908983638256644444163798436110032535519871022424300903267/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 - 251499286680120823312889/10265584920314864089950*pi^2  |  R[k=-35,q=2]  |  1/(z-35)^2
-419129149770741826961997915825206803754295704601144130719582828933882985474770290569997/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 + 252476961434436524654789/10265584920314864089950*pi^2  |  R[k=-34,q=2]  |  1/(z-34)^2
420882693969576430076007074964668574171522860429924179871625641275218536891513571978197/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 - 253437484000080020709989/10265584920314864089950*pi^2  |  R[k=-33,q=2]  |  1/(z-33)^2
-422556053291249890143477026703422614825223863666802151734306125190045531742989149752797/302980984743391880107120426977202955656496392149468585506500034020451046074544000000 + 254381445831833111660789/10265584920314864089950*pi^2  |  R[k=-32,q=2]  |  1/(z-32)^2
1476388560278115369661773453641725638494020842402480852576440263729653955256946040830750257/1054676807891747134652886206307643488640263941072300146148126618425190091385487664000000 - 15063255090319832863132951/605669510298576981307050*pi^2  |  R[k=-31,q=2]  |  1/(z-31)^2
-24285807331760845680775236792049281883485061126404274477620978948385155953337824792614337/17289783735930280895948954201764647354758425263480330264723387187298198219434224000000 + 15117092380124150817026911/605669510298576981307050*pi^2  |  R[k=-30,q=2]  |  1/(z-30)^2
5529369031059335862242729575973231260459548235228137494063660511205407287976323714412682663757/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000 - 925372872575832277072279171/36945840128213195859730050*pi^2  |  R[k=-29,q=2]  |  1/(z-29)^2
-5544257103064514028996382276964428289687969566032153681832300475193042109753839718012841951957/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000 + 928551009361054917576341971/36945840128213195859730050*pi^2  |  R[k=-28,q=2]  |  1/(z-28)^2
5556850668464332014863444070502740149618099335714082601087353800532235345618452932433447675057/3924452402165191088043389573670741421230422124730028843817179147160132330045399597744000000 - 310559566510213034489743057/12315280042737731953243350*pi^2  |  R[k=-27,q=2]  |  1/(z-27)^2
-89428245180497994405058901578883377493162415936538870798892168257872379292828830037107587047/63043412082974957237644812428445645320970636541847852912725769432291282410367865024000000 + 623171679694215690971693339/24630560085475463906486700*pi^2  |  R[k=-26,q=2]  |  1/(z-26)^2
7432251307796919003157871144944903352618476805313633467742027678148457356603482597437943342901/5232603202886921450724519431560988561640562832973371791756238862880176440060532796992000000 - 625192648726870088010174299/24630560085475463906486700*pi^2  |  R[k=-25,q=2]  |  1/(z-25)^2
-7437906464525789560906459585268875541630785417480339022533073268881073865103360718711784800613/5232603202886921450724519431560988561640562832973371791756238862880176440060532796992000000 + 209060999005535159677640233/8210186695158487968828900*pi^2  |  R[k=-24,q=2]  |  1/(z-24)^2
33394331715793753871271543873304836963045225025646918363255047938354000452710025441000488152505057/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000 - 14050874595745034300902316411/550082508575618693911536300*pi^2  |  R[k=-23,q=2]  |  1/(z-23)^2
-33378278104857542391751206673781358123295999558545249959950752732163983691922351390204834768446057/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000 + 14094018321907827923954201611/550082508575618693911536300*pi^2  |  R[k=-22,q=2]  |  1/(z-22)^2
33338658642168165438593314973445930785073658058796485803341315577403837334017236042173925919927257/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000 - 42409610330030873613929048033/1650247525726856081734608900*pi^2  |  R[k=-21,q=2]  |  1/(z-21)^2
-33273276023440487460393019270293891416529812004427129829893637955924091327632940025853329033999017/23489155777759390392302367728277277653204486557217465973193756255469112039431731725697088000000 + 42535343474848157886823113473/1650247525726856081734608900*pi^2  |  R[k=-20,q=2]  |  1/(z-20)^2
167258871793736720864625921915327218919747578142287484547526482894902682211942626448471546703707253457/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000 - 3028810706851429109067025637383/117167574326606781803157231900*pi^2  |  R[k=-19,q=2]  |  1/(z-19)^2
-166630961454661690331632512435670750480019052149286094719787701418516886848605039690592452211635899557/118408834275685086967596235718245756649803816734933245970869725283819793790775359629239020608000000 + 9112469359293533278712889630349/351502722979820345409471695700*pi^2  |  R[k=-18,q=2]  |  1/(z-18)^2
883712855148326360950011532268981013099336870771597168508798764736113852105243710670845552489786997491653/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 - 667084944417653637854891458725877/25659698777526885214891433786100*pi^2  |  R[k=-17,q=2]  |  1/(z-17)^2
-878432591645128720317335205227055618042425075453310423151090268513004088633359945535241594184415246697653/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 + 668934292077295215167676426926677/25659698777526885214891433786100*pi^2  |  R[k=-16,q=2]  |  1/(z-16)^2
872020360419527473733314083528250698660549451750041301797323053662663519250043507153596273666964819910931/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 - 670758981768141571449624262218133/25659698777526885214891433786100*pi^2  |  R[k=-15,q=2]  |  1/(z-15)^2
-864339130692824784200174204924392728226366636338561768430624617430975595476120966379887868782541650561771/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 + 672559662384108370412072783887333/25659698777526885214891433786100*pi^2  |  R[k=-14,q=2]  |  1/(z-14)^2
855225949359215308658925118415832781086736629764768324861960577995318102411207900349715556957015644937371/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 - 61303359776139104182852056677903/2332699888866080474081039435100*pi^2  |  R[k=-13,q=2]  |  1/(z-13)^2
-844482831385819127903962545492776105175169067478204427407848339109133092148232589621400198043800400639371/631000677855125828450320340142531637186804539380459267778764766037475681111041891464214740820032000000 + 61462860623241058403302042280303/2332699888866080474081039435100*pi^2  |  R[k=-12,q=2]  |  1/(z-12)^2
5191685979967208870236840894805748928817668109914283032080636283040535675824841194528415870246890618980935811/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000 - 4868007055309996043055960217131137/184283291220420357452402115372900*pi^2  |  R[k=-11,q=2]  |  1/(z-11)^2
-5099383299403919707427928054695551313445291811522809040990454564327306391443099636836763663395146780376673041/3938075230493840295358449242829539947682847130273446290207270904839885725814012444628164197457819712000000 + 4880292608058024066886120358155997/184283291220420357452402115372900*pi^2  |  R[k=-10,q=2]  |  1/(z-10)^2
134760215010891383245584996067081222601421913527154443636611835253768002194430018395796480141613805819870723227/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000 - 44031838385838021258243173365847173/1658549620983783217071619038356100*pi^2  |  R[k=-9,q=2]  |  1/(z-9)^2
-131322400931266577187293543462358086243956470321276190217672459887537397512547047275854387605269146700508140427/106328031223333687974678129556397578587436872517383049835596314430676914596978336004960433331361132224000000 + 44139711531918267321142140457772773/1658549620983783217071619038356100*pi^2  |  R[k=-8,q=2]  |  1/(z-8)^2
876686221417699897621801636770400977859212068983301028151619288750619621549325377081775318625799103308257650395103/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 - 3672441655127796364812512959533039359/137659618541654007016944380183556300*pi^2  |  R[k=-7,q=2]  |  1/(z-7)^2
-843333880730542439329270921702731472208692724243758834921117311548450131668332872278558482497032993037222367395303/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 + 3681181948368536301765969745576439759/137659618541654007016944380183556300*pi^2  |  R[k=-6,q=2]  |  1/(z-6)^2
803134986606642551513731326710867831922487824973752500667121299601183519890794519173162839428211982940298798756823/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 - 3689819414629973415931738804725211919/137659618541654007016944380183556300*pi^2  |  R[k=-5,q=2]  |  1/(z-5)^2
-753870747830879190113257822104814746038066620672863103747338750879303187891835985123534070930110934079646699454183/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 + 3698356445237207772956045432953649519/137659618541654007016944380183556300*pi^2  |  R[k=-4,q=2]  |  1/(z-4)^2
692016963982433528892428459887384838811410622675549425972969010729871009887907459613995489624404901759998290297983/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 - 3706795349055853229324900260857622319/137659618541654007016944380183556300*pi^2  |  R[k=-3,q=2]  |  1/(z-3)^2
-611451355108958356073240532207504356950630235536000961018250265101463801714261118532322052946232811107491681457483/732493807097545776457557634514022918888852614772251830317423010112933264658583756738172425219746839891136000000 + 40866521918642154860585199122889549709/1514255803958194077186388182019119300*pi^2  |  R[k=-2,q=2]  |  1/(z-2)^2
3960547550794953891006644491631552964402699812862091913149495069627443588879956159969459260319975724934068504547968043/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000 - 3645196481713595484337076792241271893701/134768766552279272869588548199701617700*pi^2  |  R[k=-1,q=2]  |  1/(z-1)^2
-2591925407209501550671414015780085273133587914671675394391464162047311510840063067754780036581085079135704228853096923/5802083446019660095320314022985575540518601561611006747944307663104544389360641937123063780165614718777688256000000 + 3653182778990767589396015372875328285861/134768766552279272869588548199701617700*pi^2  |  R[k=0,q=2]  |  1/(z+0)^2
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  R[k=-89,q=3]  |  1/(z-89)^3
3647858580805986186023389652452624024421/14974307394697696985509838688855735300  |  R[k=-88,q=3]  |  1/(z-88)^3
-3446216131167342178312940062082024174021/12251706050207206624508049836336510700  |  R[k=-87,q=3]  |  1/(z-87)^3
16744564235926972917230611062623737207321/53907506620911709147835419279880647080  |  R[k=-86,q=3]  |  1/(z-86)^3
-443461079962868463770525000910071509492957/1347687665522792728695885481997016177000  |  R[k=-85,q=3]  |  1/(z-85)^3
3162226585959213482260847800238478630101/9167943302876141011536635931952491000  |  R[k=-84,q=3]  |  1/(z-84)^3
-373211671802677487289196861871120103966821/1048201517628838788985688708219901471000  |  R[k=-83,q=3]  |  1/(z-83)^3
2302100708482721991871935603394510704812461/6289209105773032733914132249319408826000  |  R[k=-82,q=3]  |  1/(z-82)^3
-21136825840994290361436213908852586405846029/56602881951957294605227190243874679434000  |  R[k=-81,q=3]  |  1/(z-81)^3
32072022148515310084062862519111508898631/84356008870279127578580015266579254000  |  R[k=-80,q=3]  |  1/(z-80)^3
-239924093176077551294390191147281470017702051/622631701471530240657499092682621473774000  |  R[k=-79,q=3]  |  1/(z-79)^3
18684359101040078039390010761741252036942197/47894746267040787742884545590970882598000  |  R[k=-78,q=3]  |  1/(z-78)^3
-3187261408940052193437277175424921960001785013/8094212119129893128547488204874079159062000  |  R[k=-77,q=3]  |  1/(z-77)^3
26569633991397750261211652941642435340911993/66894315034131348169813952106397348422000  |  R[k=-76,q=3]  |  1/(z-76)^3
-17304995007219661830696888231247544561779651/43284556786790872345173733715904166626000  |  R[k=-75,q=3]  |  1/(z-75)^3
591961046589875654868574650233580791706224449/1471674930750889659735906946340741665284000  |  R[k=-74,q=3]  |  1/(z-74)^3
-273216567196822325113613872176934119831925229/676174968182841195013795083453854278644000  |  R[k=-73,q=3]  |  1/(z-73)^3
3383864042556978769162114661686538571075980371/8339491274255041405170139362597536103276000  |  R[k=-72,q=3]  |  1/(z-72)^3
-193459608192458432355745523776077284227001008747/475351002632537360094697943668059557886732000  |  R[k=-71,q=3]  |  1/(z-71)^3
7759736265945340802835704920438357922781465511/19014040105301494403787917746722382315469280  |  R[k=-70,q=3]  |  1/(z-70)^3
-17667400258505939496606500619774690540936513341/43213727512048850917699813060732687080612000  |  R[k=-69,q=3]  |  1/(z-69)^3
1756503737714400696556735125959166716694879359/4289467620145948286334435914970184689708000  |  R[k=-68,q=3]  |  1/(z-68)^3
-49286850825259263384631487890207216945497363777163/120263803666031952103958579748019068145343196000  |  R[k=-67,q=3]  |  1/(z-67)^3
49318759081005795967411293356148465885065495900113/120263803666031952103958579748019068145343196000  |  R[k=-66,q=3]  |  1/(z-66)^3
-246588443211854949186811988000637516372368118470501/601319018330159760519792898740095340726715980000  |  R[k=-65,q=3]  |  1/(z-65)^3
197713573905700246691301460801861675211340037363/482212524723464122309376823368159856236340000  |  R[k=-64,q=3]  |  1/(z-64)^3
-739101173037167008409949003165549136653858765807283/1803957054990479281559378696220286022180147940000  |  R[k=-63,q=3]  |  1/(z-63)^3
738463035787434557141360523033439832609439441250183/1803957054990479281559378696220286022180147940000  |  R[k=-62,q=3]  |  1/(z-62)^3
-21386082397178846769085584057629494236497969328486707/52314754594723899165221982190388294643224290260000  |  R[k=-61,q=3]  |  1/(z-61)^3
402910024173839602869957435992720315527496756709919/987070841409884889909848720573364049872156420000  |  R[k=-60,q=3]  |  1/(z-60)^3
-660694760034287226686129727029641648715457738715880297/1621757392436440874121881447902037133939952998060000  |  R[k=-59,q=3]  |  1/(z-59)^3
1318668243719794052335747322992304174440612756098894619/3243514784872881748243762895804074267879905996120000  |  R[k=-58,q=3]  |  1/(z-58)^3
-1315407211134193373795702651670179762049350029312831819/3243514784872881748243762895804074267879905996120000  |  R[k=-57,q=3]  |  1/(z-57)^3
21508213223595406456200170367377155621960566238453879/53172373522506258167930539275476627342293540920000  |  R[k=-56,q=3]  |  1/(z-56)^3
-1308101130935832018643440321182767997165229651862906519/3243514784872881748243762895804074267879905996120000  |  R[k=-55,q=3]  |  1/(z-55)^3
35244770052355313573100189521628036148992922773502147/87662561753321128330912510697407412645402864760000  |  R[k=-54,q=3]  |  1/(z-54)^3
-16027839625638778036533580747841078838694678961646364681/40003349013432208228339742381583582637185507285480000  |  R[k=-53,q=3]  |  1/(z-53)^3
15970505825338766899461558495805190256796359641243331481/40003349013432208228339742381583582637185507285480000  |  R[k=-52,q=3]  |  1/(z-52)^3
-15907883542909404303462998332011253308140686018351177681/40003349013432208228339742381583582637185507285480000  |  R[k=-51,q=3]  |  1/(z-51)^3
15843400642427220047933401205656662010351041019077474181/40003349013432208228339742381583582637185507285480000  |  R[k=-50,q=3]  |  1/(z-50)^3
-646729884470418718637176047497032892667068364131319049949/1640137309550720537361929437644926888124605798704680000  |  R[k=-49,q=3]  |  1/(z-49)^3
13138795978536388443726055864417737643474469243732940701/33472189990831031374733253829488303839277669361320000  |  R[k=-48,q=3]  |  1/(z-48)^3
-562224669003482980753781804997162411870510884758959441293/1439304169605734349113529914667997065088939782536760000  |  R[k=-47,q=3]  |  1/(z-47)^3
559407975910166174627168322034274627916747124356722211893/1439304169605734349113529914667997065088939782536760000  |  R[k=-46,q=3]  |  1/(z-46)^3
-102088553682111036139069030070379539803/264073336551936889782174720309960000  |  R[k=-45,q=3]  |  1/(z-45)^3
553360562075120978204281334521934111355411179578378500853/1439304169605734349113529914667997065088939782536760000  |  R[k=-44,q=3]  |  1/(z-44)^3
-2359219078630518773081769655507068015418454335806988091881/6149754179224501309848718726308714732652742707202520000  |  R[k=-43,q=3]  |  1/(z-43)^3
2358059973783513584784781170046190802720440096846328462931/6149754179224501309848718726308714732652742707202520000  |  R[k=-42,q=3]  |  1/(z-42)^3
-809172926797039249515043156750802764786038746066619295708933/2109365683474003949278110523123889153299890748570464360000  |  R[k=-41,q=3]  |  1/(z-41)^3
810155350804930409810998808584187183215220301919195424469109/2109365683474003949278110523123889153299890748570464360000  |  R[k=-40,q=3]  |  1/(z-40)^3
-811508571176645042329365972216001455357480129741578218936129/2109365683474003949278110523123889153299890748570464360000  |  R[k=-39,q=3]  |  1/(z-39)^3
813240842549944998936481931562316749501825898366826067704329/2109365683474003949278110523123889153299890748570464360000  |  R[k=-38,q=3]  |  1/(z-38)^3
-43204803513066801825697652658487495676829459705036034311956237/111796381224122209311739857725566125124894209674234611080000  |  R[k=-37,q=3]  |  1/(z-37)^3
129964616029490334556876732645749679513264867622209175496876311/335389143672366627935219573176698375374682629022703833240000  |  R[k=-36,q=3]  |  1/(z-36)^3
-1433686788062476146800269908104352322496995297998525041249951221/3689280580396032907287415304943682129121508919249742165640000  |  R[k=-35,q=3]  |  1/(z-35)^3
23575260393233828181481510580889765305656931336520884527884181/60480009514689064053892054179404625067565719987700691240000  |  R[k=-34,q=3]  |  1/(z-34)^3
-1442630944285696173669163083910452770479664111436633407528469841/3689280580396032907287415304943682129121508919249742165640000  |  R[k=-33,q=3]  |  1/(z-33)^3
49910988470603922252857527155947959073780269965701616535440629/127216571737794238182324665687713176866258928249991109160000  |  R[k=-32,q=3]  |  1/(z-32)^3
-738662612559722264408640621999345551145224186142048802017326959/1876444433132465013189288818893769358777319191687368860110000  |  R[k=-31,q=3]  |  1/(z-31)^3
741235784494920600525220546893799481373767482779973375515989809/1876444433132465013189288818893769358777319191687368860110000  |  R[k=-30,q=3]  |  1/(z-30)^3
-1564607773926724099417431033640859528961224197061529440889644021/3947003807623460889811952343190342444324705885963086222990000  |  R[k=-29,q=3]  |  1/(z-29)^3
1320560595086854078107573287836722033717840151690302042598416805961/3319430202211330608331851920623077995677077650094955513534590000  |  R[k=-28,q=3]  |  1/(z-28)^3
-1325299156156362305068451291771465753962263415199349314499383456111/3319430202211330608331851920623077995677077650094955513534590000  |  R[k=-27,q=3]  |  1/(z-27)^3
3547058536572164512464290565623515249347726489808675174489267674271/8851813872563548288884938454994874655138873733586548036092240000  |  R[k=-26,q=3]  |  1/(z-26)^3
-3559975278760888673049279507764763055933808503778681458495354448671/8851813872563548288884938454994874655138873733586548036092240000  |  R[k=-25,q=3]  |  1/(z-25)^3
3573127610099105127075350534600616650251352727421670674344784470079/8851813872563548288884938454994874655138873733586548036092240000  |  R[k=-24,q=3]  |  1/(z-24)^3
-240277823039057366965728999182818704080869637587442029478027942018893/593071529461757735355290876484656601894304540150298718418180080000  |  R[k=-23,q=3]  |  1/(z-23)^3
241168955136842810553732293943326832324699755988485388322827915637693/593071529461757735355290876484656601894304540150298718418180080000  |  R[k=-22,q=3]  |  1/(z-22)^3
-242055535679769036915237498175818043559414108170212772941843864200893/593071529461757735355290876484656601894304540150298718418180080000  |  R[k=-21,q=3]  |  1/(z-21)^3
242952644142471987522236461488592622311933078371650094010032856547293/593071529461757735355290876484656601894304540150298718418180080000  |  R[k=-20,q=3]  |  1/(z-20)^3
-17312925042976354899468350112847230623319358758111299231058493679881643/42108078591784799210225652230410618734495622350671209007690785680000  |  R[k=-19,q=3]  |  1/(z-19)^3
17376826182012231322010292485696678482103612821400100449441657176317043/42108078591784799210225652230410618734495622350671209007690785680000  |  R[k=-18,q=3]  |  1/(z-18)^3
-424379619229864448658766768140579674083206275410675011225547593889625113/1024629912400096780782157537606658389206060143866332752520475784880000  |  R[k=-17,q=3]  |  1/(z-17)^3
425935415213012752938225565070053707964487046930318775317252648225557113/1024629912400096780782157537606658389206060143866332752520475784880000  |  R[k=-16,q=3]  |  1/(z-16)^3
-85495742391467563558727778511041402059845619505887724465847626424778557/204925982480019356156431507521331677841212028773266550504095156976000  |  R[k=-15,q=3]  |  1/(z-15)^3
85806419868817601895848487975668487348120376386042427108319928716450957/204925982480019356156431507521331677841212028773266550504095156976000  |  R[k=-14,q=3]  |  1/(z-14)^3
-86114442509757314130782912301578067294581900622791963516761015543648397/204925982480019356156431507521331677841212028773266550504095156976000  |  R[k=-13,q=3]  |  1/(z-13)^3
28808039740135578569721271830361413283577903723629187130564910335152719/68308660826673118718810502507110559280404009591088850168031718992000  |  R[k=-12,q=3]  |  1/(z-12)^3
-6851751671483114227318720435358260099617534005608051962829276371009608483/16189152615921529136358089094185202549455750273088057489823517401104000  |  R[k=-11,q=3]  |  1/(z-11)^3
6876104521117875038154185943727579836510238927431812292027105426590502047/16189152615921529136358089094185202549455750273088057489823517401104000  |  R[k=-10,q=3]  |  1/(z-10)^3
-186306306966517530954913356536130857804025268799412871923074190045343536389/437107120629881286681668405543000468835305257373377552225234969829808000  |  R[k=-9,q=3]  |  1/(z-9)^3
186960122536948508677885393082754921348589303832703288234390233938367529509/437107120629881286681668405543000468835305257373377552225234969829808000  |  R[k=-8,q=3]  |  1/(z-8)^3
-15571447922816716385903163590508484064250060993763373094804054182254831863487/36279891012280146794578477660069038913330336361990336834694502495874064000  |  R[k=-7,q=3]  |  1/(z-7)^3
15625360652968711625317279100770807066784558664722119165433575399007527377967/36279891012280146794578477660069038913330336361990336834694502495874064000  |  R[k=-6,q=3]  |  1/(z-6)^3
-922280053397971222695971865528686730374107945385527177804258108714258841087/2134111236016479223210498685886414053725313903646490402040853087992592000  |  R[k=-5,q=3]  |  1/(z-5)^3
925428436637861170189885697000313184162913591831499100204209012264079991327/2134111236016479223210498685886414053725313903646490402040853087992592000  |  R[k=-4,q=3]  |  1/(z-4)^3
-928546645683070557251165606527287536455435276760103248631432245635191088607/2134111236016479223210498685886414053725313903646490402040853087992592000  |  R[k=-3,q=3]  |  1/(z-3)^3
931670403107386236578498069228091910589349093133488442677386435432647402727/2134111236016479223210498685886414053725313903646490402040853087992592000  |  R[k=-2,q=3]  |  1/(z-2)^3
-83194004676001611476620647881080507669653790665632782932691068122953502779663/189935900005466650865734383043890850781552937424537645781635924831340688000  |  R[k=-1,q=3]  |  1/(z-1)^3
83469711954859529113441489759843462144634715554847427442575744973337137454319/189935900005466650865734383043890850781552937424537645781635924831340688000  |  R[k=0,q=3]  |  1/(z+0)^3
-48  |  R[k=-89,q=4]  |  1/(z-89)^4
72  |  R[k=-88,q=4]  |  1/(z-88)^4
-88  |  R[k=-87,q=4]  |  1/(z-87)^4
100  |  R[k=-86,q=4]  |  1/(z-86)^4
-548/5  |  R[k=-85,q=4]  |  1/(z-85)^4
588/5  |  R[k=-84,q=4]  |  1/(z-84)^4
-4356/35  |  R[k=-83,q=4]  |  1/(z-83)^4
4566/35  |  R[k=-82,q=4]  |  1/(z-82)^4
-14258/105  |  R[k=-81,q=4]  |  1/(z-81)^4
14762/105  |  R[k=-80,q=4]  |  1/(z-80)^4
-167422/1155  |  R[k=-79,q=4]  |  1/(z-79)^4
172042/1155  |  R[k=-78,q=4]  |  1/(z-78)^4
-2291986/15015  |  R[k=-77,q=4]  |  1/(z-77)^4
2343466/15015  |  R[k=-76,q=4]  |  1/(z-76)^4
-2391514/15015  |  R[k=-75,q=4]  |  1/(z-75)^4
2436559/15015  |  R[k=-74,q=4]  |  1/(z-74)^4
-42142223/255255  |  R[k=-73,q=4]  |  1/(z-73)^4
14274301/85085  |  R[k=-72,q=4]  |  1/(z-72)^4
-275295799/1616615  |  R[k=-71,q=4]  |  1/(z-71)^4
55835135/323323  |  R[k=-70,q=4]  |  1/(z-70)^4
-56574159/323323  |  R[k=-69,q=4]  |  1/(z-69)^4
57279591/323323  |  R[k=-68,q=4]  |  1/(z-68)^4
-1332950097/7436429  |  R[k=-67,q=4]  |  1/(z-67)^4
1347822955/7436429  |  R[k=-66,q=4]  |  1/(z-66)^4
-34052522467/185910725  |  R[k=-65,q=4]  |  1/(z-65)^4
34395742267/185910725  |  R[k=-64,q=4]  |  1/(z-64)^4
-312536252003/1673196525  |  R[k=-63,q=4]  |  1/(z-63)^4
315404588903/1673196525  |  R[k=-62,q=4]  |  1/(z-62)^4
-9227046511387/48522699225  |  R[k=-61,q=4]  |  1/(z-61)^4
9304682830147/48522699225  |  R[k=-60,q=4]  |  1/(z-60)^4
-290774257297357/1504203675975  |  R[k=-59,q=4]  |  1/(z-59)^4
586061125622639/3008407351950  |  R[k=-58,q=4]  |  1/(z-58)^4
-53676090078349/273491577450  |  R[k=-57,q=4]  |  1/(z-57)^4
54062195834749/273491577450  |  R[k=-56,q=4]  |  1/(z-56)^4
-54437269998109/273491577450  |  R[k=-55,q=4]  |  1/(z-55)^4
54801925434709/273491577450  |  R[k=-54,q=4]  |  1/(z-54)^4
-2040798836801833/10119188365650  |  R[k=-53,q=4]  |  1/(z-53)^4
2053580969474233/10119188365650  |  R[k=-52,q=4]  |  1/(z-52)^4
-2066035355155033/10119188365650  |  R[k=-51,q=4]  |  1/(z-51)^4
2078178381193813/10119188365650  |  R[k=-50,q=4]  |  1/(z-50)^4
-85691034670497533/414886722991650  |  R[k=-49,q=4]  |  1/(z-49)^4
12309312989335019/59269531855950  |  R[k=-48,q=4]  |  1/(z-48)^4
-532145396070491417/2548589869805850  |  R[k=-47,q=4]  |  1/(z-47)^4
5884182435213075787/28034488567864350  |  R[k=-46,q=4]  |  1/(z-46)^4
-5914085889685464427/28034488567864350  |  R[k=-45,q=4]  |  1/(z-45)^4
5943339269060627227/28034488567864350  |  R[k=-44,q=4]  |  1/(z-44)^4
-280682601097106968469/1317620962689624450  |  R[k=-43,q=4]  |  1/(z-43)^4
282000222059796592919/1317620962689624450  |  R[k=-42,q=4]  |  1/(z-42)^4
-13881256687139135026631/64563427171791598050  |  R[k=-41,q=4]  |  1/(z-41)^4
13943237577224054960759/64563427171791598050  |  R[k=-40,q=4]  |  1/(z-40)^4
-14004003155738682347159/64563427171791598050  |  R[k=-39,q=4]  |  1/(z-39)^4
14063600165435720745359/64563427171791598050  |  R[k=-38,q=4]  |  1/(z-38)^4
-748469853272339196210427/3421861640104954696650  |  R[k=-37,q=4]  |  1/(z-37)^4
250503836021181200128409/1140620546701651565550  |  R[k=-36,q=4]  |  1/(z-36)^4
-251499286680120823312889/1140620546701651565550  |  R[k=-35,q=4]  |  1/(z-35)^4
252476961434436524654789/1140620546701651565550  |  R[k=-34,q=4]  |  1/(z-34)^4
-253437484000080020709989/1140620546701651565550  |  R[k=-33,q=4]  |  1/(z-33)^4
254381445831833111660789/1140620546701651565550  |  R[k=-32,q=4]  |  1/(z-32)^4
-15063255090319832863132951/67296612255397442367450  |  R[k=-31,q=4]  |  1/(z-31)^4
15117092380124150817026911/67296612255397442367450  |  R[k=-30,q=4]  |  1/(z-30)^4
-925372872575832277072279171/4105093347579243984414450  |  R[k=-29,q=4]  |  1/(z-29)^4
928551009361054917576341971/4105093347579243984414450  |  R[k=-28,q=4]  |  1/(z-28)^4
-310559566510213034489743057/1368364449193081328138150  |  R[k=-27,q=4]  |  1/(z-27)^4
623171679694215690971693339/2736728898386162656276300  |  R[k=-26,q=4]  |  1/(z-26)^4
-625192648726870088010174299/2736728898386162656276300  |  R[k=-25,q=4]  |  1/(z-25)^4
627182997016605479032920699/2736728898386162656276300  |  R[k=-24,q=4]  |  1/(z-24)^4
-42152623787235102902706949233/183360836191872897970512100  |  R[k=-23,q=4]  |  1/(z-23)^4
42282054965723483771862604833/183360836191872897970512100  |  R[k=-22,q=4]  |  1/(z-22)^4
-42409610330030873613929048033/183360836191872897970512100  |  R[k=-21,q=4]  |  1/(z-21)^4
42535343474848157886823113473/183360836191872897970512100  |  R[k=-20,q=4]  |  1/(z-20)^4
-3028810706851429109067025637383/13018619369622975755906359100  |  R[k=-19,q=4]  |  1/(z-19)^4
9112469359293533278712889630349/39055858108868927267719077300  |  R[k=-18,q=4]  |  1/(z-18)^4
-667084944417653637854891458725877/2851077641947431690543492642900  |  R[k=-17,q=4]  |  1/(z-17)^4
668934292077295215167676426926677/2851077641947431690543492642900  |  R[k=-16,q=4]  |  1/(z-16)^4
-670758981768141571449624262218133/2851077641947431690543492642900  |  R[k=-15,q=4]  |  1/(z-15)^4
672559662384108370412072783887333/2851077641947431690543492642900  |  R[k=-14,q=4]  |  1/(z-14)^4
-61303359776139104182852056677903/259188876540675608231226603900  |  R[k=-13,q=4]  |  1/(z-13)^4
61462860623241058403302042280303/259188876540675608231226603900  |  R[k=-12,q=4]  |  1/(z-12)^4
-4868007055309996043055960217131137/20475921246713373050266901708100  |  R[k=-11,q=4]  |  1/(z-11)^4
4880292608058024066886120358155997/20475921246713373050266901708100  |  R[k=-10,q=4]  |  1/(z-10)^4
-44031838385838021258243173365847173/184283291220420357452402115372900  |  R[k=-9,q=4]  |  1/(z-9)^4
44139711531918267321142140457772773/184283291220420357452402115372900  |  R[k=-8,q=4]  |  1/(z-8)^4
-3672441655127796364812512959533039359/15295513171294889668549375575950700  |  R[k=-7,q=4]  |  1/(z-7)^4
3681181948368536301765969745576439759/15295513171294889668549375575950700  |  R[k=-6,q=4]  |  1/(z-6)^4
-3689819414629973415931738804725211919/15295513171294889668549375575950700  |  R[k=-5,q=4]  |  1/(z-5)^4
3698356445237207772956045432953649519/15295513171294889668549375575950700  |  R[k=-4,q=4]  |  1/(z-4)^4
-3706795349055853229324900260857622319/15295513171294889668549375575950700  |  R[k=-3,q=4]  |  1/(z-3)^4
40866521918642154860585199122889549709/168250644884243786354043131335457700  |  R[k=-2,q=4]  |  1/(z-2)^4
-3645196481713595484337076792241271893701/14974307394697696985509838688855735300  |  R[k=-1,q=4]  |  1/(z-1)^4
3653182778990767589396015372875328285861/14974307394697696985509838688855735300  |  R[k=0,q=4]  |  1/(z+0)^4
32  |  R[k=1,q=5]  |  1/(z+1)^5
-1390558443195598866039812257939194782967791313193866102594218119729470752321485396081111997119639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-90) ]
316257123633406266628714383208066300043479943731659797151155690979522250607946173952149372542691/352025523479057476448570789593471085166902761987318765638512666698485457213811181633924000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-89) ]
-854301763889164250663167051008318042054627264225084826692077665212091155576905792874848693/945575653941871396123342447073013790884190858094208945352678623477278167687325052000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-88) ]
71860914738651932058181445742941189261657732677358277377501350737028995087551296475865473/83017538733377252088039405378141310407640666868794185115023465697569253825599522000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-87) ]
-552981557736662021599079233742062307154542334715515400426990687539263395833600456449713181/673364480837393266936319621400479517750863186824663945932968110658061725474307234000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-86) ]
36564608712556677336686057472856148035013218984945355693011368926310723483087123756059651/46978917267725111646719973586079966354711385127302135762765217022655469219137714000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-85) ]
-104039472179249057070442714254530250840342809353725584280171839453811951486937139124578293/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-84) ]
4117065069376931633037720057313022226406883343983906361609867967444027412202372331062407/5872364658465638955839996698259995794338923140912766970345652127831933652392214250000  |  BA[sigma=+; v=(); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-83) ]
-189434185746486842116133029156752132797694913086135286976445986569184658615833260571/284142094085529537709391624244447466702420435521012579007386274148736326142750000  |  BA[sigma=+; v=(); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-82) ]
475055968100378055674705484920235432473227025117646763204216219859154387342670846073/748471857591150977380836473619520156191741635030959964214578478245451785937000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-81) ]
-150892352737608970148554193648856035608717882459431965955293851748399152947033670241/249490619197050325793612157873173385397247211676986654738192826081817261979000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-80) ]
12662244973881389272146129077169374960358326292431542714711988366176619719529713738313/21955174489340428669837869892839257914957754627574825616960968695199919054152000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-79) ]
-45016758312993172622141469184103401409391344203596982245366152190108194107203851/81811481051189726861891802867158505140268049722110818618665645767858904000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-78) ]
1847477560766511966609633306917994914561472529506107945483954659137668180258993393/3517893685201158255061347523287815721031526138050765200602622768017932872000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-77) ]
-409461158692543045726379526555291298293042311610307754955142057365053199709699/816785160251023509417540636937036387516026500592237102531372827494296000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-76) ]
1683449447484915006003498348933664236282231786827587209923564040664097960092960793/3517893685201158255061347523287815721031526138050765200602622768017932872000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-75) ]
-803372007832559395606108606223353216260323479812592141234588274787081096353616121/1758946842600579127530673761643907860515763069025382600301311384008966436000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-74) ]
9490254758338938773847201741691308599457590335936958832079177426541710643051/21776960079738756825230265338350495357439713127550514421033680207116000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-73) ]
-3707710120967094228481502695553364009445439075785705207414236890245156439977/8920830147132615152838744461178294495269449006838576277184560685332000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-72) ]
3533982376100658304279051026372916738716384880930592216670569362393366508977/8920830147132615152838744461178294495269449006838576277184560685332000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-71) ]
-667692546127700536882324409679921309635423531495669684216094850142137567/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-70) ]
635340037835168929489703027415925703218703481216483377494172059186394887/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-69) ]
-603895186426389102572787378326747136749644248082051252932116639544022987/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-68) ]
573275281249839344427153330441950273203954233195026476625038692625851787/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-67) ]
-15131561140005143692996429303727993341771850717586001451225204403101/49277535630930707432947935975890405819028502958954308448758500000  |  BA[sigma=+; v=(); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-66) ]
7159396460153752831700823596594099429253570418961944567305861123097/24638767815465353716473967987945202909514251479477154224379250000  |  BA[sigma=+; v=(); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-65) ]
-27046632402161236823941106014880289308291327718591637960712926607683/98555071261861414865895871951780811638057005917908616897517000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-64) ]
11327644261141800239303141776711715964163477610469743019919112628773/43802253894160628829287054200791471839136447074626051954452000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-63) ]
-31941917826497665315324692482515677964530644743175141137323532199519/131406761682481886487861162602374415517409341223878155863356000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-62) ]
965667483508723990537686293359132542271052792429408230345266472049/4238927796209093112511650406528206952174494878189617931076000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-61) ]
-242399501052893219367240625005697156942967410000847899188071609/1139190485409592344131053589499652499912522138723358756000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-60) ]
225528589015667412755374941789340407455429685346878233659598249/1139190485409592344131053589499652499912522138723358756000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-59) ]
-60006057680144432167933306522584984831208410238055491032029/327259547661474387857240330221100976705694380558276000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-58) ]
1906251029359087053888474818587841400366944874440657230801/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-57) ]
-1745095680182972926068764176003307617857382337276654824801/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-56) ]
36872068072228355382993245893507520628291046911194556667/262437488100621000687442125277546893909939358908000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-55) ]
-1330152136622136142808548823321623083855758087312069537/10517066158738772627735332140665905347742211028000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-54) ]
1270151817451993634715239019182659207043699485465352448001/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-53) ]
-20872371551940275705300896038322861921392779300811331/211440894649279628066927945643411523826186364000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-52) ]
8174451750736339740550720575176978049065643637423/96240734933673021423271709441698463280012000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-51) ]
-275783807219691954495845137850557241880932955473/3873466111881576713630130720563715240372000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-50) ]
17997082263288486256661972746791041396719115609/313173855854255138548819079534938679008800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-49) ]
-38270397199380095737385496206829016127135329/875776237588504284631076143163093824800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-48) ]
3263755134823047883955789343386142754047023/109472029698563035578884517895386728100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-47) ]
-35147870433008268006771477296671200911/2252603598883967150477067325720950000  |  BA[sigma=+; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-46) ]
35147870433008268006771477296671200911/2252603598883967150477067325720950000  |  BA[sigma=+; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-44) ]
-3263755134823047883955789343386142754047023/109472029698563035578884517895386728100000  |  BA[sigma=+; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-43) ]
38270397199380095737385496206829016127135329/875776237588504284631076143163093824800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-42) ]
-17997082263288486256661972746791041396719115609/313173855854255138548819079534938679008800000  |  BA[sigma=+; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-41) ]
275783807219691954495845137850557241880932955473/3873466111881576713630130720563715240372000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-40) ]
-8174451750736339740550720575176978049065643637423/96240734933673021423271709441698463280012000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-39) ]
20872371551940275705300896038322861921392779300811331/211440894649279628066927945643411523826186364000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-38) ]
-1270151817451993634715239019182659207043699485465352448001/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-37) ]
1330152136622136142808548823321623083855758087312069537/10517066158738772627735332140665905347742211028000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-36) ]
-36872068072228355382993245893507520628291046911194556667/262437488100621000687442125277546893909939358908000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-35) ]
1745095680182972926068764176003307617857382337276654824801/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-34) ]
-1906251029359087053888474818587841400366944874440657230801/11284811988326703029560011386934516438127392433044000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-33) ]
60006057680144432167933306522584984831208410238055491032029/327259547661474387857240330221100976705694380558276000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-32) ]
-225528589015667412755374941789340407455429685346878233659598249/1139190485409592344131053589499652499912522138723358756000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-31) ]
242399501052893219367240625005697156942967410000847899188071609/1139190485409592344131053589499652499912522138723358756000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-30) ]
-965667483508723990537686293359132542271052792429408230345266472049/4238927796209093112511650406528206952174494878189617931076000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-29) ]
31941917826497665315324692482515677964530644743175141137323532199519/131406761682481886487861162602374415517409341223878155863356000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-28) ]
-11327644261141800239303141776711715964163477610469743019919112628773/43802253894160628829287054200791471839136447074626051954452000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-27) ]
27046632402161236823941106014880289308291327718591637960712926607683/98555071261861414865895871951780811638057005917908616897517000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-26) ]
-7159396460153752831700823596594099429253570418961944567305861123097/24638767815465353716473967987945202909514251479477154224379250000  |  BA[sigma=+; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-25) ]
15131561140005143692996429303727993341771850717586001451225204403101/49277535630930707432947935975890405819028502958954308448758500000  |  BA[sigma=+; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-24) ]
-573275281249839344427153330441950273203954233195026476625038692625851787/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-23) ]
603895186426389102572787378326747136749644248082051252932116639544022987/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-22) ]
-635340037835168929489703027415925703218703481216483377494172059186394887/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-21) ]
667692546127700536882324409679921309635423531495669684216094850142137567/1769654859577983565332026276766176253772951598261967125011815252000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-20) ]
-3533982376100658304279051026372916738716384880930592216670569362393366508977/8920830147132615152838744461178294495269449006838576277184560685332000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-19) ]
3707710120967094228481502695553364009445439075785705207414236890245156439977/8920830147132615152838744461178294495269449006838576277184560685332000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-18) ]
-9490254758338938773847201741691308599457590335936958832079177426541710643051/21776960079738756825230265338350495357439713127550514421033680207116000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-17) ]
803372007832559395606108606223353216260323479812592141234588274787081096353616121/1758946842600579127530673761643907860515763069025382600301311384008966436000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-16) ]
-1683449447484915006003498348933664236282231786827587209923564040664097960092960793/3517893685201158255061347523287815721031526138050765200602622768017932872000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-15) ]
409461158692543045726379526555291298293042311610307754955142057365053199709699/816785160251023509417540636937036387516026500592237102531372827494296000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-14) ]
-1847477560766511966609633306917994914561472529506107945483954659137668180258993393/3517893685201158255061347523287815721031526138050765200602622768017932872000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-13) ]
45016758312993172622141469184103401409391344203596982245366152190108194107203851/81811481051189726861891802867158505140268049722110818618665645767858904000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-12) ]
-12662244973881389272146129077169374960358326292431542714711988366176619719529713738313/21955174489340428669837869892839257914957754627574825616960968695199919054152000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-11) ]
150892352737608970148554193648856035608717882459431965955293851748399152947033670241/249490619197050325793612157873173385397247211676986654738192826081817261979000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-10) ]
-475055968100378055674705484920235432473227025117646763204216219859154387342670846073/748471857591150977380836473619520156191741635030959964214578478245451785937000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-9) ]
189434185746486842116133029156752132797694913086135286976445986569184658615833260571/284142094085529537709391624244447466702420435521012579007386274148736326142750000  |  BA[sigma=+; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-8) ]
-4117065069376931633037720057313022226406883343983906361609867967444027412202372331062407/5872364658465638955839996698259995794338923140912766970345652127831933652392214250000  |  BA[sigma=+; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-7) ]
104039472179249057070442714254530250840342809353725584280171839453811951486937139124578293/140936751803175334940159920758239899064134155381906407288295651067966407657413142000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-6) ]
-36564608712556677336686057472856148035013218984945355693011368926310723483087123756059651/46978917267725111646719973586079966354711385127302135762765217022655469219137714000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-5) ]
552981557736662021599079233742062307154542334715515400426990687539263395833600456449713181/673364480837393266936319621400479517750863186824663945932968110658061725474307234000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-4) ]
-71860914738651932058181445742941189261657732677358277377501350737028995087551296475865473/83017538733377252088039405378141310407640666868794185115023465697569253825599522000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-3) ]
854301763889164250663167051008318042054627264225084826692077665212091155576905792874848693/945575653941871396123342447073013790884190858094208945352678623477278167687325052000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-2) ]
-316257123633406266628714383208066300043479943731659797151155690979522250607946173952149372542691/352025523479057476448570789593471085166902761987318765638512666698485457213811181633924000000  |  BA[sigma=+; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z-1) ]
1390558443195598866039812257939194782967791313193866102594218119729470752321485396081111997119639/3168229711311517288037137106341239766502124857885868890746614000286369114924300634705316000000  |  BA[sigma=+; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0) (N+z+0) ]
1982785380543378149521422369655798253092604676235631734022774649849250413632/25225861719476039568105347748016753619424999501696406080373521266662435125 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-90) ]
-19183239135497659640555238757071427753541151417992152113642051013026479628422/25225861719476039568105347748016753619424999501696406080373521266662435125 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-89) ]
3374496732658077292742229294014953798156620921786984723085026753880582277/3184681444195939852052183783362801870903294975596061871023042705045125 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-88) ]
-3965369217597181054741362242636442777082592341008266492758488821418598007/3184681444195939852052183783362801870903294975596061871023042705045125 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-87) ]
8771026551552004880079140247003817652028976657538855380000419709829594209/6369362888391879704104367566725603741806589951192123742046085410090250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-86) ]
-75312165777417210080244930880136812091291245130722724352003660761060393/50954903107135037632834940533804829934452719609536989936368683280722 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-85) ]
1985807184479883969402973430158745753047643844803904344208350805374019863/1273872577678375940820873513345120748361317990238424748409217082018050 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-84) ]
-2070907381917024952978109707096844303569587411780193437546587055960678881/1273872577678375940820873513345120748361317990238424748409217082018050 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-83) ]
622093664158327060431047430617482590641281113557879449582692846829849/369828009196799518310603429625524966863497747202329728090932524900 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-82) ]
-640023441568983693295872551086183030761935642675013613012169557044121/369828009196799518310603429625524966863497747202329728090932524900 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-81) ]
364235845185163839705352508661964873326611728889541967596872189223161/205460005109333065728113016458624981590832081779072071161629180500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-80) ]
-371853739902385881745626589169294115696354008001524926201639332787661/205460005109333065728113016458624981590832081779072071161629180500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-79) ]
60663857280011599007503781224422652382856796994787146357469507251/32921007067670736376880790972380224577925345582290029027660500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-78) ]
-364663820302166086692521916115443318770994371376353373577224059/194798858388584238916454384451953991585357074451420290104500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-77) ]
4807115488857244015082966106937151348894280583563835987696896797/2532385159051595105913906997875401890609641967868463771358500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-76) ]
-243347540588761184514398073022145021642538839432072599005854308/126619257952579755295695349893770094530482098393423188567925 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-75) ]
98419495573985679681587016480505841822370772169483171773824146353/50647703181031902118278139957508037812192839357369275427170000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-74) ]
-99397443405014200432841821785749592102515405106954999427782022153/50647703181031902118278139957508037812192839357369275427170000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-73) ]
18818572622410051808039958039850204614372732284251210413855457/9504166481709870917297455424565216328052700198417953730000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-72) ]
-18969625358798412930047506010779272506581104425030223497292307/9504166481709870917297455424565216328052700198417953730000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-71) ]
3790285360002986622569151958188401838923977567492714666447/1885373235808345748323240512708830852619063717202530000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-70) ]
-3815007585706179584930390718628762398860274712443305740567/1885373235808345748323240512708830852619063717202530000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-69) ]
3837450729056752461779584499678955374385569618407573663567/1885373235808345748323240512708830852619063717202530000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-68) ]
-3857801370908465843905031462630284933622049348045221696467/1885373235808345748323240512708830852619063717202530000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-67) ]
863493349715082700377210707721223718817258304535253853/419998493162919525133268102630615026201618114770000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-66) ]
-2668302571679353752353405162016240133558771449505009/1292303055885906231179286469632661619081901891600 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-65) ]
174106532740142430503878164081749569980430275471498041/83999698632583905026653620526123005240323622954000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-64) ]
-174704182945860981526850346456948906905797580893384951/83999698632583905026653620526123005240323622954000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-63) ]
175236993850323894508890274811549645619255132967205731/83999698632583905026653620526123005240323622954000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-62) ]
-175708885319071954576211651890270661376250121543347051/83999698632583905026653620526123005240323622954000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-61) ]
47332274391227300830078882476627830560267594671211/22574495735711879878165444914303414469315674000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-60) ]
-9485822711738999943854545607515963743519756234467/4514899147142375975633088982860682893863134800 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-59) ]
2729801093857510354114906904235125925387435749/1297012107768565347783133864654031282350800 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-58) ]
-49705919789910898092429197609082388688993531/23582038323064824505147888448255114224560 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-57) ]
248831040936429294222450834297964668740117359/117910191615324122525739442241275571122800 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-56) ]
-249071547667989966662046388231793266986387181/117910191615324122525739442241275571122800 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-55) ]
13709000466078434110939180092349515236282928223/6485060538842826738915669323270156411754000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-54) ]
-13716095491368098226638047035554364789377276183/6485060538842826738915669323270156411754000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-53) ]
4884451367934527088460387911017512668775607/2308672317138777763942922507394146106000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-52) ]
-63506146909458316324058252029913142358285031/30012740122804110931257992596123899378000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-51) ]
63503921461505634771506091309169304543527481/30012740122804110931257992596123899378000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50) ]
-317463955577198048528305037682229478480681989/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49) ]
925291727728337238238353214556759736432523/437503500332421442146617967873526230000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48) ]
-462494219305190444589162607125969482279699/218751750166210721073308983936763115000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47) ]
209312934550236312109325873420977907261/99027501206976333668315520116235000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46) ]
-209340941616090325464948181543566388481/99027501206976333668315520116235000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45) ]
209312934550236312109325873420977907261/99027501206976333668315520116235000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44) ]
-462494219305190444589162607125969482279699/218751750166210721073308983936763115000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43) ]
925291727728337238238353214556759736432523/437503500332421442146617967873526230000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42) ]
-317463955577198048528305037682229478480681989/150063700614020554656289962980619496890000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41) ]
63503921461505634771506091309169304543527481/30012740122804110931257992596123899378000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40) ]
-63506146909458316324058252029913142358285031/30012740122804110931257992596123899378000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39) ]
4884451367934527088460387911017512668775607/2308672317138777763942922507394146106000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38) ]
-13716095491368098226638047035554364789377276183/6485060538842826738915669323270156411754000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37) ]
13709000466078434110939180092349515236282928223/6485060538842826738915669323270156411754000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36) ]
-249071547667989966662046388231793266986387181/117910191615324122525739442241275571122800 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35) ]
248831040936429294222450834297964668740117359/117910191615324122525739442241275571122800 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34) ]
-49705919789910898092429197609082388688993531/23582038323064824505147888448255114224560 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33) ]
2729801093857510354114906904235125925387435749/1297012107768565347783133864654031282350800 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32) ]
-9485822711738999943854545607515963743519756234467/4514899147142375975633088982860682893863134800 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31) ]
47332274391227300830078882476627830560267594671211/22574495735711879878165444914303414469315674000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30) ]
-175708885319071954576211651890270661376250121543347051/83999698632583905026653620526123005240323622954000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29) ]
175236993850323894508890274811549645619255132967205731/83999698632583905026653620526123005240323622954000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28) ]
-174704182945860981526850346456948906905797580893384951/83999698632583905026653620526123005240323622954000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27) ]
174106532740142430503878164081749569980430275471498041/83999698632583905026653620526123005240323622954000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26) ]
-2668302571679353752353405162016240133558771449505009/1292303055885906231179286469632661619081901891600 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25) ]
863493349715082700377210707721223718817258304535253853/419998493162919525133268102630615026201618114770000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24) ]
-3857801370908465843905031462630284933622049348045221696467/1885373235808345748323240512708830852619063717202530000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23) ]
3837450729056752461779584499678955374385569618407573663567/1885373235808345748323240512708830852619063717202530000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22) ]
-3815007585706179584930390718628762398860274712443305740567/1885373235808345748323240512708830852619063717202530000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21) ]
3790285360002986622569151958188401838923977567492714666447/1885373235808345748323240512708830852619063717202530000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20) ]
-18969625358798412930047506010779272506581104425030223497292307/9504166481709870917297455424565216328052700198417953730000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19) ]
18818572622410051808039958039850204614372732284251210413855457/9504166481709870917297455424565216328052700198417953730000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18) ]
-99397443405014200432841821785749592102515405106954999427782022153/50647703181031902118278139957508037812192839357369275427170000 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17) ]
98419495573985679681587016480505841822370772169483171773824146353/50647703181031902118278139957508037812192839357369275427170000 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16) ]
-243347540588761184514398073022145021642538839432072599005854308/126619257952579755295695349893770094530482098393423188567925 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15) ]
4807115488857244015082966106937151348894280583563835987696896797/2532385159051595105913906997875401890609641967868463771358500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14) ]
-364663820302166086692521916115443318770994371376353373577224059/194798858388584238916454384451953991585357074451420290104500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13) ]
60663857280011599007503781224422652382856796994787146357469507251/32921007067670736376880790972380224577925345582290029027660500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12) ]
-371853739902385881745626589169294115696354008001524926201639332787661/205460005109333065728113016458624981590832081779072071161629180500 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11) ]
364235845185163839705352508661964873326611728889541967596872189223161/205460005109333065728113016458624981590832081779072071161629180500 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10) ]
-640023441568983693295872551086183030761935642675013613012169557044121/369828009196799518310603429625524966863497747202329728090932524900 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9) ]
622093664158327060431047430617482590641281113557879449582692846829849/369828009196799518310603429625524966863497747202329728090932524900 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8) ]
-2070907381917024952978109707096844303569587411780193437546587055960678881/1273872577678375940820873513345120748361317990238424748409217082018050 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7) ]
1985807184479883969402973430158745753047643844803904344208350805374019863/1273872577678375940820873513345120748361317990238424748409217082018050 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6) ]
-75312165777417210080244930880136812091291245130722724352003660761060393/50954903107135037632834940533804829934452719609536989936368683280722 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5) ]
8771026551552004880079140247003817652028976657538855380000419709829594209/6369362888391879704104367566725603741806589951192123742046085410090250 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4) ]
-3965369217597181054741362242636442777082592341008266492758488821418598007/3184681444195939852052183783362801870903294975596061871023042705045125 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3) ]
3374496732658077292742229294014953798156620921786984723085026753880582277/3184681444195939852052183783362801870903294975596061871023042705045125 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2) ]
-19183239135497659640555238757071427753541151417992152113642051013026479628422/25225861719476039568105347748016753619424999501696406080373521266662435125 + 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1) ]
1982785380543378149521422369655798253092604676235631734022774649849250413632/25225861719476039568105347748016753619424999501696406080373521266662435125 - 16/3*pi^2  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0) ]
3653182778990767589396015372875328285861/7487153697348848492754919344427867650  |  BA[sigma=+; v=(); dn=((0,3)); k=-90; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-90) ]
-3166018645083269180800761954197888364101/7487153697348848492754919344427867650  |  BA[sigma=+; v=(); dn=((0,3)); k=-89; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-89) ]
32790490964198453115591128818787580109/84125322442121893177021565667728850  |  BA[sigma=+; v=(); dn=((0,3)); k=-88; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-88) ]
-2809458576339886368770003560401847919/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-87; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-87) ]
2678655567150881795052753727890269519/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-86; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-86) ]
-2572227252247360144149731095975747439/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-85; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-85) ]
2482013715739016951751698700421904879/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-84; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-84) ]
-2403351076572357519170587626031301279/7647756585647444834274687787975350  |  BA[sigma=+; v=(); dn=((0,3)); k=-83; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-83) ]
28112330432633708232996082195055413/92141645610210178726201057686450  |  BA[sigma=+; v=(); dn=((0,3)); k=-82; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-82) ]
-27349227806658634232488574248470613/92141645610210178726201057686450  |  BA[sigma=+; v=(); dn=((0,3)); k=-81; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-81) ]
8883438787145828144124265778944711/30713881870070059575400352562150  |  BA[sigma=+; v=(); dn=((0,3)); k=-80; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-80) ]
-95346714978234700986146016350593841/337852700570770655329403878183650  |  BA[sigma=+; v=(); dn=((0,3)); k=-79; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-79) ]
1178914920608651822712459064046879/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-78; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-78) ]
-1152597280836829376338211439650879/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-77; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-77) ]
1127715148688924517948013685676479/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-76; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-76) ]
-1104066209932560558241189767754319/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-75; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-75) ]
1081485675008336899252085306022551/4276616462921147535815238964350  |  BA[sigma=+; v=(); dn=((0,3)); k=-74; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-74) ]
-62343378169110911425748240589703/251565674289479266812661115550  |  BA[sigma=+; v=(); dn=((0,3)); k=-73; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-73) ]
279078065507249189639610506437/1148701709084380213756443450  |  BA[sigma=+; v=(); dn=((0,3)); k=-72; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-72) ]
-273677152208396314248615298637/1148701709084380213756443450  |  BA[sigma=+; v=(); dn=((0,3)); k=-71; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-71) ]
3780959614048813058235588907/16178897311047608644456950  |  BA[sigma=+; v=(); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-70) ]
-1236488098802537399059393049/5392965770349202881485650  |  BA[sigma=+; v=(); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-69) ]
1213296214383011973229130649/5392965770349202881485650  |  BA[sigma=+; v=(); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-68) ]
-20241493737408042991606679033/91680418095936448985256050  |  BA[sigma=+; v=(); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-67) ]
889506700090881044185585097/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-66) ]
-15873211204579491027586271/74638060865077163352990  |  BA[sigma=+; v=(); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-65) ]
239680801116262050408223/1148277859462725590046  |  BA[sigma=+; v=(); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-64) ]
-1058564432304203422810369/5167250367582265155207  |  BA[sigma=+; v=(); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-63) ]
1038879668999128126981009/5167250367582265155207  |  BA[sigma=+; v=(); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-62) ]
-1019475178186049453828641/5167250367582265155207  |  BA[sigma=+; v=(); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-61) ]
81993413490405465094217/423545112096906979935  |  BA[sigma=+; v=(); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-60) ]
-80441325595753573709681/423545112096906979935  |  BA[sigma=+; v=(); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-59) ]
1337374190221408432969/7178730713506897965  |  BA[sigma=+; v=(); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-58) ]
-14427267429740507371859/78966037848575877615  |  BA[sigma=+; v=(); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-57) ]
14145630043977165542099/78966037848575877615  |  BA[sigma=+; v=(); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-56) ]
-13865864652742211004263/78966037848575877615  |  BA[sigma=+; v=(); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-55) ]
2717529791151304289515/15793207569715175523  |  BA[sigma=+; v=(); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-54) ]
-2662134997032903914107/15793207569715175523  |  BA[sigma=+; v=(); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-53) ]
49187346149907942959/297985048485191991  |  BA[sigma=+; v=(); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-52) ]
-625926844417474554875/3873805630307495883  |  BA[sigma=+; v=(); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-51) ]
3062184429936136375471/19369028151537479415  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50) ]
-14973806576779775894171/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49) ]
298703992047576163979/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48) ]
-291809463754432780229/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47) ]
6061652936755730107/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46) ]
-5914085889685464427/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45) ]
5825025601365524347/42051732851796525  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44) ]
-269555738439781156709/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43) ]
265296452072017021859/1976431444034436675  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42) ]
-12788706797498494159091/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41) ]
12575553004767428044163/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40) ]
-12359835201040500822443/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39) ]
12141312832151360029043/96845140757687397075  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38) ]
-631745832508984620336079/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37) ]
619825834002913306678079/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36) ]
-607714517652481224600239/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35) ]
595395815748103387692299/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34) ]
-582852521067347145089099/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33) ]
570066128982691640391899/5132792460157432044975  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32) ]
-32863982740955191976375791/302834755149288490653525  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31) ]
32077263635104997359796311/302834755149288490653525  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30) ]
-1907613473439866864996283451/18472920064106597929865025  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29) ]
1857311239494446451500944651/18472920064106597929865025  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28) ]
-1805704351696307384268305851/18472920064106597929865025  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27) ]
389484495397794551733989453/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26) ]
-377358681201868169503103693/4105093347579243984414450  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25) ]
33169026722029992170932391/373190304325385816764950  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24) ]
-714568677643820510017995799/8334583463266949907750550  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23) ]
687454636300404754819380199/8334583463266949907750550  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22) ]
-21758327621132339875829050567/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21) ]
20794373510866493783641215527/275041254287809346955768150  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20) ]
-1405109826160120875907591197937/19527929054434463633859538650  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19) ]
3991957377717357885805643432411/58583787163303390901578615950  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18) ]
-91444153320140593824020942475601/1425538820973715845271746321450  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17) ]
85460969715417843694422515943601/1425538820973715845271746321450  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16) ]
-79150584534574194886019585560649/1425538820973715845271746321450  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15) ]
24156019564365802541792431344243/475179606991238615090582107150  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14) ]
-21786292693136768409392645251443/475179606991238615090582107150  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13) ]
57756004367550487386728622039929/1425538820973715845271746321450  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12) ]
-3916480079528403987028369475430391/112617566856923551776467959394550  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11) ]
292382142990073329882658312455761/10237960623356686525133450854050  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10) ]
-6015993351700139819020623986282507/276424936830630536178603173059350  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9) ]
3942431765935409943296034330379307/276424936830630536178603173059350  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8) ]
-134830080538520172113263040972174881/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7) ]
-83677250479978251723156610112835119/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6) ]
337042927482133600585715678476818479/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5) ]
-639253810978229839246170317763509519/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4) ]
1014785030907952647660210159490299119/22943269756942334502824063363926050  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3) ]
-16638429055311049625602988210583640909/252375967326365679531064697003186550  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2) ]
2207662971822616573728132278111121304901/22461461092046545478264758033283602950  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1) ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-90; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-90) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-89; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-89) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-88; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-88) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-87; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-87) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-86; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-86) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-85; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-85) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-84; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-84) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-83; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-83) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-82; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-82) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-81; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-81) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-80; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-80) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-79; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-79) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-78; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-78) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-77; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-77) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-76; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-76) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-75; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-75) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-74; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-74) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-73; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-73) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-72; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-72) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-71; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-71) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-70; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-70) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-69; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-69) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-68; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-68) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-67; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-67) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-66; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-66) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-65; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-65) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-64; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-64) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-63; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-63) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-62; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-62) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-61; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-61) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-60; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-60) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-59; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-59) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-58; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-58) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-57; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-57) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-56; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-56) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-55; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-55) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-54; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-54) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-53; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-53) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-52; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-52) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-51; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-51) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-50) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-49) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-48) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-47) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-46) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-45) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-44) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-43) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-42) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-41) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-40) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-39) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-38) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-37) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-36) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-35) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-34) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-33) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-32) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-31) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-30) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-29) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-28) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-27) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-26) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-25) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-24) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-23) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-22) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-21) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-20) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-19) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-18) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-17) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-16) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-15) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-14) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-13) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-12) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-11) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-10) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-9) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-8) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-7) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-6) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-5) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-4) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-3) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-2) ]
96  |  BA[sigma=+; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z-1) ]
-96  |  BA[sigma=+; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^4 (N+z+0) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-90; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-90) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-89; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-89) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-88; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-88) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-87; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-87) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-86; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-86) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-85; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-85) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-84; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-84) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-83; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-83) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-82; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-82) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-81; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-81) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-80; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-80) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-79; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-79) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-78; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-78) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-77; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-77) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-76; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-76) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-75; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-75) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-74; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-74) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-73; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-73) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-72; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-72) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-71; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-71) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-70) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-69) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-68) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-67) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-66) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-65) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-64) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-63) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-62) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-61) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-60) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-59) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-58) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-57) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-56) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-55) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-54) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-53) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-52) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-51) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
64  |  BA[sigma=+; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
-64  |  BA[sigma=+; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (+1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-90) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-89) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-88) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-87) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-86) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-85) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-84) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-83) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-82) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-81) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-80) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-79) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-78) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-77) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-76) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-75) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-74) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-73) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-72) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-71) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2) ]
32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1) ]
-32*zeta3  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0) ]
-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-90) ]
899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-89) ]
-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-88) ]
254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-87) ]
-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-86) ]
733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-85) ]
-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-84) ]
396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-83) ]
-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-82) ]
148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-81) ]
-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-80) ]
2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-79) ]
16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-78) ]
-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-77) ]
450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-76) ]
-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-75) ]
2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-74) ]
-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-73) ]
1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-72) ]
-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-71) ]
22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70) ]
-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69) ]
203150024344502916097346773389422642655389/2954152138869800689894195551184206360000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68) ]
-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67) ]
35869944836953326114310631382519712963237/485010052650265784908002254672033880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66) ]
-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65) ]
414852703042169856742742665947095267784599/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64) ]
-17603143586493776303480671813152773228801/222296274131371818082834366724682195000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63) ]
17855056690787397284405075085771817058051/222296274131371818082834366724682195000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62) ]
-582054782532268051333974498824394011921/7170847552624897357510786023376845000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61) ]
9609169802855967184640477518271964161/117554877911883563237881738088145000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60) ]
-298985663263731831365766807902326905941/3644201215268390460374333880732495000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59) ]
20279056870217775279618679221905961871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58) ]
-20222409852512114826210114023624559871/247064489170738336296565008863220000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57) ]
20100003366749822547822872779835613871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56) ]
-463044170864596863563666087590240897/5745685794668333402245697880540000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55) ]
531172785086588152085669506453640983/6677418626236171251258513753060000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54) ]
-2145058991310075510516021377290666555181/27424158297951955328918715983817420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53) ]
39628017205272178175138810177002120777/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52) ]
-38615233305733668853535532508873531777/517436949017961421300353131770140000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51) ]
37418461245772471960829968404031462477/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50) ]
-31416793785874909701073345634752948459/451381168292264218581159114948420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49) ]
28756149761774958904890774021978564677/432957447137477923945193436787260000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48) ]
-1166318168467544153284147948181676431261/18617170226911550729643317781852180000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47) ]
22996067531176300245716683713992261563/396110004827905334673262080464940000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46) ]
-20571823268450072862674893950786869803/396110004827905334673262080464940000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45) ]
22996067531176300245716683713992261563/396110004827905334673262080464940000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44) ]
-1166318168467544153284147948181676431261/18617170226911550729643317781852180000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43) ]
28756149761774958904890774021978564677/432957447137477923945193436787260000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42) ]
-31416793785874909701073345634752948459/451381168292264218581159114948420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41) ]
37418461245772471960829968404031462477/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40) ]
-38615233305733668853535532508873531777/517436949017961421300353131770140000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39) ]
39628017205272178175138810177002120777/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38) ]
-2145058991310075510516021377290666555181/27424158297951955328918715983817420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37) ]
531172785086588152085669506453640983/6677418626236171251258513753060000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36) ]
-463044170864596863563666087590240897/5745685794668333402245697880540000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35) ]
20100003366749822547822872779835613871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34) ]
-20222409852512114826210114023624559871/247064489170738336296565008863220000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33) ]
20279056870217775279618679221905961871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32) ]
-298985663263731831365766807902326905941/3644201215268390460374333880732495000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31) ]
9609169802855967184640477518271964161/117554877911883563237881738088145000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30) ]
-582054782532268051333974498824394011921/7170847552624897357510786023376845000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29) ]
17855056690787397284405075085771817058051/222296274131371818082834366724682195000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28) ]
-17603143586493776303480671813152773228801/222296274131371818082834366724682195000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27) ]
414852703042169856742742665947095267784599/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26) ]
-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25) ]
35869944836953326114310631382519712963237/485010052650265784908002254672033880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24) ]
-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23) ]
203150024344502916097346773389422642655389/2954152138869800689894195551184206360000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22) ]
-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21) ]
22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20) ]
-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19) ]
1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18) ]
-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17) ]
2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16) ]
-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15) ]
450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14) ]
-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13) ]
16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12) ]
2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11) ]
-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10) ]
148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9) ]
-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8) ]
396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7) ]
-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6) ]
733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5) ]
-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4) ]
254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3) ]
-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2) ]
899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1) ]
-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0) ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,3)); k=-90; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-90) ]
5082729991604574394946021306371422482501/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,3)); k=-89; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-89) ]
-65094614781973260095567410035195458509/252375967326365679531064697003186550  |  BA[sigma=-; v=(); dn=((0,3)); k=-88; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-88) ]
6398805667203753810989590362224945519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-87; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-87) ]
-6757459079496185706665920548143789519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-86; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-86) ]
7042595901777813231277761930973605359/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-85; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-85) ]
-7278686646257094351808782881040044399/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-84; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-84) ]
7479713390794112901738288960038253599/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,3)); k=-83; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-83) ]
-92221854829771944585580315245924853/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,3)); k=-82; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-82) ]
94079670123376182335506970717976853/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,3)); k=-81; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-81) ]
-10637731645086268123420215653679277/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,3)); k=-80; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-80) ]
118845595455405124908316233203176187/337852700570770655329403878183650  |  BA[sigma=-; v=(); dn=((0,3)); k=-79; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-79) ]
-1525450946813954747032830796286453/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-78; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-78) ]
1544750549313291207707279054176853/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-77; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-77) ]
-1562523500847508963700277449872853/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-76; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-76) ]
1578969717140005727557307281118213/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-75; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-75) ]
-1594251493300843961418620401684157/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-74; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-74) ]
1608502348795729057181845744878557/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,3)); k=-73; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-73) ]
-22216896096304424443231422693109/58583787163303390901578615950  |  BA[sigma=-; v=(); dn=((0,3)); k=-72; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-72) ]
2487577079954326364680547490901/6509309684811487877953179550  |  BA[sigma=-; v=(); dn=((0,3)); k=-71; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-71) ]
-35288353486854269852429147491/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-70) ]
106577548281194087103687146633/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-69) ]
-35750037643120108150921585411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-68) ]
35962004645572094212002586611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-67) ]
-1619225287975540871946097699/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-66) ]
542581326218536115174484097/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-65) ]
-545275951595408644559125377/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-64) ]
7395776548880142005083680877/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-63) ]
-7428617295660775956958996477/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-62) ]
7459850708894860527429958477/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-61) ]
-122779817915849902261957777/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-60) ]
123243513282874189155173497/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-59) ]
-2096354803973690310356633/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-58) ]
2103477425067827269349033/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-57) ]
-2110257584354722535621033/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-56) ]
2116710237733206164477573/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-55) ]
-2122848850130000507448533/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-54) ]
236520615450407001417437/570310273350825782775  |  BA[sigma=-; v=(); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-53) ]
-4474279240335866835529/10760571195298599675  |  BA[sigma=-; v=(); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-52) ]
4485315723613096168529/10760571195298599675  |  BA[sigma=-; v=(); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-51) ]
-4495780906579504218409/10760571195298599675  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50) ]
4505691130197418245817/10760571195298599675  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49) ]
-30714699858948526211/73201164593868025  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48) ]
92324548959332788183/219603493781604075  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47) ]
-1967967126609642089/4672414761310725  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46) ]
5914085889685464427/14017244283932175  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45) ]
-5982777158292328187/14017244283932175  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44) ]
284391555316215572389/658810481344812225  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43) ]
-287568145389056449939/658810481344812225  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42) ]
14245439983686015315811/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41) ]
-14399132434709597266291/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40) ]
14552059140638076188731/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39) ]
-14704362609863840984131/32281713585895799025  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38) ]
787377860193457388168543/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37) ]
-2386220198251261094862829/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36) ]
2410276922508968655154429/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35) ]
-2434327721465134908165169/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34) ]
2458397286933613103430769/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33) ]
-2482511220999305699537569/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32) ]
147895078342882802381219621/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31) ]
-149327844926384812444526621/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30) ]
9196860997470120459871066601/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29) ]
-9285300872838212559415159001/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28) ]
9374440042671361857362444201/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27) ]
-701067407793022737384261301/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26) ]
707803971235204060845864501/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25) ]
-428774538824818400450285299/821018669515848796882890  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24) ]
9668648585779622318682262371/18336083619187289797051210  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23) ]
-9762814457665371878560724851/18336083619187289797051210  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22) ]
29576022739798230915977428313/55008250857561869391153630  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21) ]
-9956466692568409184243415891/18336083619187289797051210  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20) ]
714008866749706370690700756773/1301861936962297575590635910  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19) ]
-6491584011891355045809183017797/11716757432660678180315723190  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18) ]
478801463542038553989500601495341/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17) ]
-483870851832585465917487631975181/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16) ]
489116834693768740228087658438117/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15) ]
-494566894691428251754431850690229/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14) ]
500254239182377933672191337312949/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13) ]
-506219570863991021517020798842709/855323292584229507163047792870  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12) ]
40488574039010922786675428225495771/67570540114154131065880775636730  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11) ]
-3728804800652375255579301299051341/6142776374014011915080070512430  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10) ]
34022272038330389042790413895421237/55284987366126107235720634611870  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9) ]
-34523282872347531868254505500142357/55284987366126107235720634611870  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8) ]
2910987307994533057427357759431996511/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7) ]
-2961681008790824691757407118483718831/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6) ]
3019264117200405452862534179475533231/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5) ]
-3086535918385412186214070409915621519/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4) ]
3168393285426273112991962240584157679/4588653951388466900564812672785210  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3) ]
-36020903345975933813588756940428367949/50475193465273135906212939400637310  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2) ]
3357689779735399702215287889415241775941/4492292218409309095652951606656720590  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1) ]
-3653182778990767589396015372875328285861/4492292218409309095652951606656720590  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-90; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-90) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-89; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-89) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-88; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-88) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-87; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-87) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-86; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-86) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-85; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-85) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-84; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-84) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-83; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-83) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-82; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-82) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-81; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-81) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-80; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-80) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-79; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-79) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-78; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-78) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-77; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-77) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-76; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-76) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-75; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-75) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-74; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-74) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-73; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-73) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-72; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-72) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-71; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-71) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-70; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-70) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-69; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-69) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-68; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-68) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-67; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-67) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-66; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-66) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-65; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-65) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-64; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-64) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-63; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-63) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-62; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-62) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-61; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-61) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-60; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-60) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-59; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-59) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-58; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-58) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-57; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-57) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-56; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-56) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-55; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-55) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-54; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-54) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-53; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-53) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-52; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-52) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-51; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-51) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-50; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-50) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-49; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-49) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-48; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-48) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-47; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-47) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-46; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-46) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-45; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-45) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-44; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-44) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-43; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-43) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-42; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-42) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-41; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-41) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-40; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-40) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-39; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-39) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-38; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-38) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-37; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-37) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-36; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-36) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-35; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-35) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-34; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-34) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-33; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-33) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-32; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-32) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-31; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-31) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-30; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-30) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-29; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-29) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-28; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-28) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-27; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-27) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-26; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-26) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-25; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-25) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-24; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-24) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-23; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-23) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-22; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-22) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-21; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-21) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-20; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-20) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-19; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-19) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-18; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-18) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-17; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-17) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-16; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-16) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-15; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-15) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-14; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-14) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-13; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-13) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-12; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-12) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-11; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-11) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-10; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-10) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-9; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-9) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-8; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-8) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-7; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-7) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-6; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-6) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-5; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-5) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-4; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-4) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-3; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-3) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=-2; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-2) ]
288  |  BA[sigma=-; v=(); dn=((0,4)); k=-1; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z-1) ]
-288  |  BA[sigma=-; v=(); dn=((0,4)); k=0; q=1]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^4 (N+z+0) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-90) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-89) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-88) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-87) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-86) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-85) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-84) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-83) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-82) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-81) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-80) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-79) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-78) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-77) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-76) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-75) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-74) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-73) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-72) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-71) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-70) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-69) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-68) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-67) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-66) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-65) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-64) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-63) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-62) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-61) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-60) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-59) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-58) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-57) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-56) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-55) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-54) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-53) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-52) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-51) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-50) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-49) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-48) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-47) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-46) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-45) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-44) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-43) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-42) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-41) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-40) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-39) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-38) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-37) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-36) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-35) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-34) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-33) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-32) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-31) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-30) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-29) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-28) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-27) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-26) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-25) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-24) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-23) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-22) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-21) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-20) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-19) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-18) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-17) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-16) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-15) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-14) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-13) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-12) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-11) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-10) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-9) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-8) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-7) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-6) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-5) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-4) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-3) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-2) ]
96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z-1) ]
-96  |  BA[sigma=-; v=(-3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-3}(N) / [ (N+0) (N+z+0) ]
-3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-90) ]
3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-89) ]
-40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-88) ]
3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-87) ]
-3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-86) ]
3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-85) ]
-3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-84) ]
3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-83) ]
-44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-82) ]
44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-81) ]
-4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-80) ]
4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-79) ]
-61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-78) ]
61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-77) ]
-672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-76) ]
670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-75) ]
-668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-74) ]
667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-73) ]
-9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-72) ]
3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-71) ]
-42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-70) ]
42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-69) ]
-14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-68) ]
14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-67) ]
-209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-66) ]
625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-65) ]
-623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-64) ]
621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-63) ]
-1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-62) ]
1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-61) ]
-30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-60) ]
30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-59) ]
-508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-58) ]
506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-57) ]
-504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-56) ]
502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-55) ]
-501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-54) ]
1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-53) ]
-28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-52) ]
28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-51) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46) ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45) ]
-11886678538121254454/42051732851796525  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44) ]
561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43) ]
-564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42) ]
27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41) ]
-27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40) ]
28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39) ]
-28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38) ]
1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37) ]
-501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36) ]
502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35) ]
-504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34) ]
506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33) ]
-508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32) ]
30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31) ]
-30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30) ]
1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29) ]
-1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28) ]
621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27) ]
-623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26) ]
625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25) ]
-209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24) ]
14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23) ]
-14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22) ]
42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21) ]
-42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20) ]
3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19) ]
-9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18) ]
667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17) ]
-668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16) ]
670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15) ]
-672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14) ]
61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13) ]
-61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12) ]
4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11) ]
-4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10) ]
44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9) ]
-44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8) ]
3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7) ]
-3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6) ]
3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5) ]
-3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4) ]
3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3) ]
-40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2) ]
3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1) ]
-3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0) ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-90) ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-89) ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(1); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-88) ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-87) ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-86) ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-85) ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-84) ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-83) ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-82) ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-81) ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-80) ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-79) ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-78) ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-77) ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-76) ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-75) ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-74) ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-73) ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-72) ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-71) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-70) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-69) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-68) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-67) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-66) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-65) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-64) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-63) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-62) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-61) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-60) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-59) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-58) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-57) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-56) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-55) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-54) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-53) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-52) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-51) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20) ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19) ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18) ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17) ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16) ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15) ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14) ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13) ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12) ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11) ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10) ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9) ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8) ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7) ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6) ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5) ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4) ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3) ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2) ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1) ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-90) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-89) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-88) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-87) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-86) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-85) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-84) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-83) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-82) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-81) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-80) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-79) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-78) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-77) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-76) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-75) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-74) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-73) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-72) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-71) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-70) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-69) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-68) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-67) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-66) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-65) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-64) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-63) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-62) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-61) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-60) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-59) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-58) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-57) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-56) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-55) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-54) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-53) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-52) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-51) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-50) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-49) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-48) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-47) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-46) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-45) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-44) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-43) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-42) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-41) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-40) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-39) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-38) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-37) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-36) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-35) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-34) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-33) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-32) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-31) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-30) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-29) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-28) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-27) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-26) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-25) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-24) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-23) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-22) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-21) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-20) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-19) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-18) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-17) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-16) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-15) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-14) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-13) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-12) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-11) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-10) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-9) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-8) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-7) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-6) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-5) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-4) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-3) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-2) ]
-160  |  BA[sigma=-; v=(1); dn=((0,3)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z-1) ]
160  |  BA[sigma=-; v=(1); dn=((0,3)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^3 (N+z+0) ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-90) ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-89) ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(2); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-88) ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-87) ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-86) ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-85) ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-84) ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-83) ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-82) ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-81) ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-80) ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-79) ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-78) ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-77) ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-76) ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-75) ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-74) ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-73) ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-72) ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-71) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-70) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-69) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-68) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-67) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-66) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-65) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-64) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-63) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-62) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-61) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-60) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-59) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-58) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-57) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-56) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-55) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-54) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-53) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-52) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-51) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46) ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45) ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44) ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43) ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42) ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41) ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40) ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39) ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38) ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37) ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36) ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35) ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34) ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33) ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32) ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31) ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30) ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29) ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28) ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27) ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26) ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25) ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24) ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23) ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22) ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21) ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20) ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19) ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18) ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17) ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16) ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15) ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14) ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13) ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12) ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11) ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10) ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9) ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8) ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7) ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6) ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5) ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4) ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3) ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2) ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1) ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-90) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-89) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-88) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-87) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-86) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-85) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-84) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-83) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-82) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-81) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-80) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-79) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-78) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-77) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-76) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-75) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-74) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-73) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-72) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-71) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-70) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-69) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-68) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-67) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-66) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-65) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-64) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-63) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-62) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-61) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-60) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-59) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-58) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-57) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-56) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-55) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-54) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-53) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-52) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-51) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-50) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-49) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-48) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-47) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-46) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-45) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-44) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-43) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-42) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-41) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-40) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-39) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-38) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-37) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-36) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-35) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-34) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-33) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-32) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-31) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-30) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-29) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-28) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-27) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-26) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-25) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-24) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-23) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-22) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-21) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-20) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-19) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-18) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-17) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-16) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-15) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-14) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-13) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-12) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-11) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-10) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-9) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-8) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-7) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-6) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-5) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-4) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-3) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-2) ]
-160  |  BA[sigma=-; v=(2); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z-1) ]
160  |  BA[sigma=-; v=(2); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0)^2 (N+z+0) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-90) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-89) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-88) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-87) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-86) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-85) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-84) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-83) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-82) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-81) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-80) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-79) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-78) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-77) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-76) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-75) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-74) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-73) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-72) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-71) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-70) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-69) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-68) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-67) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-66) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-65) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-64) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-63) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-62) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-61) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-60) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-59) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-58) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-57) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-56) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-55) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-54) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-53) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-52) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-51) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-50) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-49) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-48) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-47) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-46) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-45) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-44) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-43) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-42) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-41) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-40) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-39) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-38) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-37) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-36) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-35) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-34) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-33) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-32) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-31) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-30) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-29) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-28) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-27) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-26) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-25) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-24) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-23) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-22) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-21) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-20) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-19) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-18) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-17) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-16) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-15) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-14) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-13) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-12) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-11) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-10) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-9) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-8) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-7) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-6) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-5) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-4) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-3) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-2) ]
-160  |  BA[sigma=-; v=(3); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z-1) ]
160  |  BA[sigma=-; v=(3); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{3}(N) / [ (N+0) (N+z+0) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-90) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-89) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-88) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-87) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-86) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-85) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-84) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-83) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-82) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-81) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-80) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-79) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-78) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-77) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-76) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-75) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-74) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-73) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-72) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-71) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-70) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-69) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-68) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-67) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-66) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-65) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-64) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-63) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-62) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-61) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-60) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-59) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-58) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-57) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-56) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-55) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-54) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-53) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-52) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-51) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-50) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-49) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-48) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-47) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-46) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-45) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-44) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-43) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-42) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-41) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-40) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-39) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-38) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-37) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-36) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-35) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-34) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-33) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-32) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-31) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-30) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-29) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-28) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-27) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-26) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-25) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-24) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-23) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-22) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-21) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-20) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-19) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-18) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-17) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-16) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-15) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-14) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-13) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-12) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-11) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-10) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-9) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-8) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-7) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-6) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-5) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-4) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-3) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-2) ]
-128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z-1) ]
128  |  BA[sigma=-; v=(-2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{-2,1}(N) / [ (N+0) (N+z+0) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-90) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-89) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-88) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-87) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-86) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-85) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-84) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-83) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-82) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-81) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-80) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-79) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-78) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-77) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-76) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-75) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-74) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-73) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-72) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-71) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-70) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-69) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-68) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-67) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-66) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-65) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-64) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-63) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-62) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-61) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-60) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-59) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-58) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-57) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-56) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-55) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-54) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-53) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-52) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-51) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-50) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-49) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-48) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-47) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-46) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-45) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-44) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-43) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-42) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-41) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-40) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-39) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-38) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-37) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-36) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-35) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-34) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-33) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-32) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-31) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-30) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-29) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-28) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-27) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-26) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-25) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-24) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-23) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-22) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-21) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-20) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-19) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-18) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-17) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-16) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-15) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-14) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-13) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-12) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-11) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-10) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-9) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-8) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-7) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-6) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-5) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-4) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-3) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-2) ]
64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z-1) ]
-64  |  BA[sigma=-; v=(1,-2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,-2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-90) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-89) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-88) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-87) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-86) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-85) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-84) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-83) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-82) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-81) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-80) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-79) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-78) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-77) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-76) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-75) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-74) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-73) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-72) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-71) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-70) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-69) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-68) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-67) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-66) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-65) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-64) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-63) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-62) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-61) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-60) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-59) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-58) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-57) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-56) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-55) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-54) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-53) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-52) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-51) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-50) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-49) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-48) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-47) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-46) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-45) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-44) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-43) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-42) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-41) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-40) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-39) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-38) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-37) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-36) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-35) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-34) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-33) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-32) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-31) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-30) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-29) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-28) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-27) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-26) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-25) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-24) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-23) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-22) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-21) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-20) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-19) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-18) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-17) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-16) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-15) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-14) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-13) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-12) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-11) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-10) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-9) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-8) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-7) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-6) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-5) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-4) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-3) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-2) ]
128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z-1) ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,2)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0)^2 (N+z+0) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-90) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-89) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-88) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-87) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-86) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-85) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-84) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-83) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-82) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-81) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-80) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-79) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-78) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-77) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-76) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-75) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-74) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-73) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-72) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-71) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-70) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-69) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-68) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-67) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-66) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-65) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-64) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-63) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-62) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-61) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-60) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-59) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-58) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-57) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-56) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-55) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-54) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-53) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-52) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-51) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(1,2); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{1,2}(N) / [ (N+0) (N+z+0) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-90; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-90) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-89; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-89) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-88; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-88) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-87; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-87) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-86; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-86) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-85; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-85) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-84; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-84) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-83; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-83) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-82; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-82) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-81; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-81) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-80; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-80) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-79; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-79) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-78; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-78) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-77; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-77) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-76; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-76) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-75; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-75) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-74; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-74) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-73; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-73) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-72; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-72) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-71; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-71) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-70; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-70) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-69; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-69) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-68; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-68) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-67; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-67) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-66; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-66) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-65; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-65) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-64; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-64) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-63; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-63) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-62; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-62) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-61; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-61) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-60; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-60) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-59; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-59) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-58; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-58) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-57; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-57) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-56; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-56) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-55; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-55) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-54; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-54) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-53; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-53) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-52; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-52) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-51; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-51) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-50; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-50) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-49; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-49) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-48; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-48) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-47; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-47) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-46; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-46) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-45; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-45) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-44; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-44) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-43; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-43) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-42; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-42) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-41; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-41) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-40; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-40) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-39; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-39) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-38; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-38) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-37; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-37) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-36; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-36) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-35; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-35) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-34; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-34) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-33; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-33) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-32; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-32) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-31; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-31) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-30; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-30) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-29; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-29) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-28; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-28) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-27; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-27) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-26; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-26) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-25; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-25) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-24; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-24) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-23; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-23) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-22; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-22) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-21; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-21) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-20; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-20) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-19; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-19) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-18; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-18) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-17; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-17) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-16; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-16) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-15; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-15) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-14; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-14) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-13; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-13) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-12; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-12) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-11; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-11) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-10; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-10) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-9; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-9) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-8; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-8) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-7; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-7) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-6; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-6) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-5; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-5) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-4; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-4) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-3; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-3) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-2; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-2) ]
128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=-1; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z-1) ]
-128  |  BA[sigma=-; v=(2,1); dn=((0,1)); k=0; q=1]  |  sum_{N>=1} (-1)^N S_{2,1}(N) / [ (N+0) (N+z+0) ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-90; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-90)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-89; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-89)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-88; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-88)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-87; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-87)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-86; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-86)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-85; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-85)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-84; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-84)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-83; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-83)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-82; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-82)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-81; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-81)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-80; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-80)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-79; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-79)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-78; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-78)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-77; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-77)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-76; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-76)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-75; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-75)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-74; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-74)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-73; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-73)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-72; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-72)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-71; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-71)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-70; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-70)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-69; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-69)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-68; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-68)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-67; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-67)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-66; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-66)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-65; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-65)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-64; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-64)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-63; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-63)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-62; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-62)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-61; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-61)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-60; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-60)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-59; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-59)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-58; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-58)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-57; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-57)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-56; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-56)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-55; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-55)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-54; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-54)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-53; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-53)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-52; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-52)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-51; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-51)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
48  |  BA[sigma=+; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-48  |  BA[sigma=+; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-90)^2 ]
899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-89)^2 ]
-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-88)^2 ]
254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-87)^2 ]
-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-86)^2 ]
733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-85)^2 ]
-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-84)^2 ]
396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-83)^2 ]
-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-82)^2 ]
148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-81)^2 ]
-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-80)^2 ]
2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-79)^2 ]
16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-78)^2 ]
-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-77)^2 ]
450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-76)^2 ]
-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-75)^2 ]
2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-74)^2 ]
-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-73)^2 ]
1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-72)^2 ]
-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-71)^2 ]
22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^2 ]
-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^2 ]
203150024344502916097346773389422642655389/2954152138869800689894195551184206360000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^2 ]
-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^2 ]
35869944836953326114310631382519712963237/485010052650265784908002254672033880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^2 ]
-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^2 ]
414852703042169856742742665947095267784599/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^2 ]
-17603143586493776303480671813152773228801/222296274131371818082834366724682195000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^2 ]
17855056690787397284405075085771817058051/222296274131371818082834366724682195000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^2 ]
-582054782532268051333974498824394011921/7170847552624897357510786023376845000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^2 ]
9609169802855967184640477518271964161/117554877911883563237881738088145000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^2 ]
-298985663263731831365766807902326905941/3644201215268390460374333880732495000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^2 ]
20279056870217775279618679221905961871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^2 ]
-20222409852512114826210114023624559871/247064489170738336296565008863220000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^2 ]
20100003366749822547822872779835613871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^2 ]
-463044170864596863563666087590240897/5745685794668333402245697880540000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^2 ]
531172785086588152085669506453640983/6677418626236171251258513753060000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^2 ]
-2145058991310075510516021377290666555181/27424158297951955328918715983817420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^2 ]
39628017205272178175138810177002120777/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^2 ]
-38615233305733668853535532508873531777/517436949017961421300353131770140000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^2 ]
37418461245772471960829968404031462477/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^2 ]
-31416793785874909701073345634752948459/451381168292264218581159114948420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^2 ]
28756149761774958904890774021978564677/432957447137477923945193436787260000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^2 ]
-1166318168467544153284147948181676431261/18617170226911550729643317781852180000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^2 ]
22996067531176300245716683713992261563/396110004827905334673262080464940000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^2 ]
-20571823268450072862674893950786869803/396110004827905334673262080464940000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^2 ]
22996067531176300245716683713992261563/396110004827905334673262080464940000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^2 ]
-1166318168467544153284147948181676431261/18617170226911550729643317781852180000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^2 ]
28756149761774958904890774021978564677/432957447137477923945193436787260000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^2 ]
-31416793785874909701073345634752948459/451381168292264218581159114948420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^2 ]
37418461245772471960829968404031462477/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^2 ]
-38615233305733668853535532508873531777/517436949017961421300353131770140000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^2 ]
39628017205272178175138810177002120777/517436949017961421300353131770140000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^2 ]
-2145058991310075510516021377290666555181/27424158297951955328918715983817420000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^2 ]
531172785086588152085669506453640983/6677418626236171251258513753060000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^2 ]
-463044170864596863563666087590240897/5745685794668333402245697880540000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^2 ]
20100003366749822547822872779835613871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^2 ]
-20222409852512114826210114023624559871/247064489170738336296565008863220000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^2 ]
20279056870217775279618679221905961871/247064489170738336296565008863220000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^2 ]
-298985663263731831365766807902326905941/3644201215268390460374333880732495000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^2 ]
9609169802855967184640477518271964161/117554877911883563237881738088145000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^2 ]
-582054782532268051333974498824394011921/7170847552624897357510786023376845000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^2 ]
17855056690787397284405075085771817058051/222296274131371818082834366724682195000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^2 ]
-17603143586493776303480671813152773228801/222296274131371818082834366724682195000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^2 ]
414852703042169856742742665947095267784599/5335110579152923633988024801392372680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^2 ]
-405580315060091664550437394830641810189399/5335110579152923633988024801392372680000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^2 ]
35869944836953326114310631382519712963237/485010052650265784908002254672033880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^2 ]
-2324978502369795007230295094836047502635679/32495673527567807588836151063026269960000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^2 ]
203150024344502916097346773389422642655389/2954152138869800689894195551184206360000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^2 ]
-23445114948484054825291711932460302412122869/357452408803245883477197661693288969560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^2 ]
22154515563755317979591019380249443775022389/357452408803245883477197661693288969560000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^2 ]
-1469338238327398551427897134001612313730823699/25379121025030457726881033980223516838760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^2 ]
1352480348296436206316073842384276238314648899/25379121025030457726881033980223516838760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^2 ]
-40828013294517792045673869932943277945027469/848683387460936057747281484450900929560000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^2 ]
2897889857959467691530744203073832435063480797799/68549005888607266320305672780583718981490760000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^2 ]
-2447710076696911082823696720820576871410468683727/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^2 ]
450425780469751403154889183526555993647087541/15915719964849609082959292496072374966680000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^2 ]
-1365757024899911469742971053458798627993847915887/68549005888607266320305672780583718981490760000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^2 ]
16598514028059335545778721498278994737695713709/1594162927642029449309434250711249278639320000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^2 ]
2413646876157943065764507453219645189514601181327/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^2 ]
-69994890701435489923486865065171022050393986455507/5415371465199974039304148149666113799537770040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^2 ]
148353168301618085065978047401258269046878614157747/5415371465199974039304148149666113799537770040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^2 ]
-3283085284877764671771256643241030619072546277342809/74010076691066311870490024712103555260349523880000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^2 ]
396444520421413874910059670258586490360812125076907747/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^2 ]
-546639035952290112425645860745826511206669243367746547/6142836365358503885250672051104595086609010482040000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^2 ]
733230389025639471883013368823202434567265640568387987/6142836365358503885250672051104595086609010482040000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^2 ]
-41847392432822257095460646725595208714859700382515844881/264141963710415667065778898197497588724187450727720000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^2 ]
254829693227054671683075400064303567461023571039204499/1206127688175414004866570311404098578649257765880000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^2 ]
-147560264125123952161919679753504596594313868854875093/510912889188424887941545257635391854398815185160000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^2 ]
899586517541377610821610563189716202580620445441751607619/2137148615475181306259483812688844126950243919524280000 + 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^2 ]
-4798256522711509538227765126719624040263629528584520266217/6411445846425543918778451438066532380850731758572840000 - 16/3*pi^2  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^2 ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,2)); k=-90; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-90)^2 ]
4363963236659084939641549049306347188101/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,2)); k=-89; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-89)^2 ]
-52980568350307707478076304579042504109/252375967326365679531064697003186550  |  BA[sigma=-; v=(); dn=((0,2)); k=-88; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-88)^2 ]
5052800508129803520157245311541283919/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-87; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-87)^2 ]
-5227907762366696739810982990548719519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-86; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-86)^2 ]
5366207658203893323604750367849408639/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-85; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-85)^2 ]
-5479934297312815326787376313308242079/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-84; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-84)^2 ]
5576077522960954633275400959785646479/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,2)); k=-83; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-83)^2 ]
-68180783180845105953361227851848813/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,2)); k=-82; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-82)^2 ]
69055754254607101796875072041912013/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,2)); k=-81; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-81)^2 ]
-2586337375524048698384389335305879/10237960623356686525133450854050  |  BA[sigma=-; v=(); dn=((0,2)); k=-80; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-80)^2 ]
28732278843969180230321965931936449/112617566856923551776467959394550  |  BA[sigma=-; v=(); dn=((0,2)); k=-79; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-79)^2 ]
-122307911870533688303841847853877/475179606991238615090582107150  |  BA[sigma=-; v=(); dn=((0,2)); k=-78; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-78)^2 ]
369847917808470225619775279605631/1425538820973715845271746321450  |  BA[sigma=-; v=(); dn=((0,2)); k=-77; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-77)^2 ]
-372513860538602889018725038960031/1425538820973715845271746321450  |  BA[sigma=-; v=(); dn=((0,2)); k=-76; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-76)^2 ]
124984927717119294389273974629797/475179606991238615090582107150  |  BA[sigma=-; v=(); dn=((0,2)); k=-75; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-75)^2 ]
-377197630896356529431049471435139/1425538820973715845271746321450  |  BA[sigma=-; v=(); dn=((0,2)); k=-74; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-74)^2 ]
379264548868897115839456200600739/1425538820973715845271746321450  |  BA[sigma=-; v=(); dn=((0,2)); k=-73; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-73)^2 ]
-15664682727798978860972156161729/58583787163303390901578615950  |  BA[sigma=-; v=(); dn=((0,2)); k=-72; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-72)^2 ]
5245770973357204101554334055043/19527929054434463633859538650  |  BA[sigma=-; v=(); dn=((0,2)); k=-71; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-71)^2 ]
-74200201967705483722055277973/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70)^2 ]
74493579305612480358808097333/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69)^2 ]
-24922027982513968037437893511/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68)^2 ]
1470967036509327309203085383/5392965770349202881485650  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67)^2 ]
-66070831911533716205265247/241476079269367293200850  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66)^2 ]
13252568396367520197256627/48295215853873458640170  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65)^2 ]
-13288232555767303674406291/48295215853873458640170  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64)^2 ]
59945956749835643032302167/217328471342430563880765  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63)^2 ]
-60083943080846710056988367/217328471342430563880765  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62)^2 ]
60211584274249160933216447/217328471342430563880765  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61)^2 ]
-989006441507190321841403/3562761825285746948865  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60)^2 ]
198156798298627867934791/712552365057149389773  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59)^2 ]
-3364116637022576053340/12077158729782193047  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58)^2 ]
3369164561256549801740/12077158729782193047  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57)^2 ]
-57353769373160642191708/205311698406297281799  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56)^2 ]
287120809777356863441624/1026558492031486408995  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55)^2 ]
-287436035819354410783376/1026558492031486408995  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54)^2 ]
287715539232600220896736/1026558492031486408995  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53)^2 ]
-5433211332845852226512/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52)^2 ]
5437184466825654786392/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51)^2 ]
-5440526573643959292644/19369028151537479415  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^2 ]
27216238429457949619492/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^2 ]
-555648559125703400308/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^2 ]
555801770865551031058/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^2 ]
-11827521704273703014/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^2 ]
11828171779370928854/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^2 ]
-11945835371968805894/42051732851796525  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^2 ]
566928633522876842818/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^2 ]
-572352329113482971368/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^2 ]
28308788319098590487032/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^2 ]
-28570317440676423379816/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^2 ]
28830090288826455456676/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^2 ]
-29088343997513621848876/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^2 ]
1555301716926355680358028/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^2 ]
-1568865853157402347624028/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^2 ]
1582387391274665562546548/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^2 ]
-1595879302884222241064768/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^2 ]
1609354869466926582780368/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^2 ]
-1622827779247402517259968/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^2 ]
96542421806921150485309237/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^2 ]
-97339561033378632447803677/302834755149288490653525  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^2 ]
5986489807598808645543952057/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^2 ]
-6035476950460688656072092457/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^2 ]
6084738070631639583885065857/18472920064106597929865025  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^2 ]
-1363186951536641951562238621/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^2 ]
105715560093557010405683377/315776411352249537262650  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^2 ]
-106579065043872980049397969/315776411352249537262650  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^2 ]
2399773750947813303627447241/7052339853533572998865850  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^2 ]
-2419541946547487973721454841/7052339853533572998865850  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^2 ]
2439611846525923438382258841/7052339853533572998865850  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^2 ]
-7380090148591319063479782763/21157019560600718996597550  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^2 ]
528420911849885564208751422653/1502148388802651048758426050  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^2 ]
-177651236832266275674182926151/500716129600883682919475350  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^2 ]
117734317774147938761630556392407/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^2 ]
-118780328893854713259812099492407/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^2 ]
119859352124499433561156252092643/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^2 ]
-120976697532355754968624309128403/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^2 ]
122138775132669992860474204231603/328970497147780579678095304950  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^2 ]
-1603594660587803375010713229648439/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^2 ]
127995473901732285203496351757960681/337852700570770655329403878183650  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^2 ]
-11762158305659950172391313426706351/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^2 ]
35690533096248327745365873807158893/92141645610210178726201057686450  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^2 ]
-36126020982275987777069111326414093/92141645610210178726201057686450  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^2 ]
3037896365850076941991550292782170319/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^2 ]
-3081597832053776626758834222999172319/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^2 ]
3131023333438666780040734950350479679/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^2 ]
-3188506006194044784004399580421959519/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^2 ]
3258126962697869799047451910629735119/7647756585647444834274687787975350  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^2 ]
-36828506441420303988088163970838564909/84125322442121893177021565667728850  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^2 ]
3405607563398432332568919373219580128901/7487153697348848492754919344427867650  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^2 ]
-3653182778990767589396015372875328285861/7487153697348848492754919344427867650  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-90; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-90)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-89; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-89)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-88; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-88)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-87; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-87)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-86; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-86)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-85; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-85)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-84; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-84)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-83; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-83)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-82; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-82)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-81; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-81)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-80; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-80)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-79; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-79)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-78; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-78)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-77; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-77)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-76; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-76)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-75; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-75)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-74; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-74)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-73; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-73)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-72; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-72)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-71; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-71)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-70; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-70)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-69; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-69)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-68; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-68)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-67; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-67)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-66; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-66)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-65; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-65)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-64; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-64)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-63; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-63)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-62; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-62)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-61; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-61)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-60; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-60)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-59; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-59)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-58; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-58)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-57; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-57)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-56; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-56)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-55; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-55)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-54; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-54)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-53; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-53)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-52; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-52)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-51; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-51)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-50; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-50)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-49; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-49)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-48; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-48)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-47; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-47)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-46; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-46)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-45; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-45)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-44; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-44)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-43; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-43)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-42; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-42)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-41; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-41)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-40; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-40)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-39; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-39)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-38; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-38)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-37; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-37)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-36; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-36)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-35; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-35)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-34; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-34)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-33; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-33)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-32; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-32)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-31; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-31)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-30; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-30)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-29; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-29)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-28; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-28)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-27; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-27)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-26; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-26)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-25; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-25)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-24; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-24)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-23; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-23)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-22; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-22)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-21; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-21)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-20; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-20)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-19; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-19)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-18; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-18)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-17; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-17)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-16; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-16)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-15; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-15)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-14; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-14)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-13; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-13)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-12; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-12)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-11; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-11)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-10; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-10)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-9; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-9)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-8; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-8)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-7; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-7)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-6; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-6)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-5; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-5)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-4; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-4)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-3; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-3)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=-2; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-2)^2 ]
144  |  BA[sigma=-; v=(); dn=((0,3)); k=-1; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z-1)^2 ]
-144  |  BA[sigma=-; v=(); dn=((0,3)); k=0; q=2]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^3 (N+z+0)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-90)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-89)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-88)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-87)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-86)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-85)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-84)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-83)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-82)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-81)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-80)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-79)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-78)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-77)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-76)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-75)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-74)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-73)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-72)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-71)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-70)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-69)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-68)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-67)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-66)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-65)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-64)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-63)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-62)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-61)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-60)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-59)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-58)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-57)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-56)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-55)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-54)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-53)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-52)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-51)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-50)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-49)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-48)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-47)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-46)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-45)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-44)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-43)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-42)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-41)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-40)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-39)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-38)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-37)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-36)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-35)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-34)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-33)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-32)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-31)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-30)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-29)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-28)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-27)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-26)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-25)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-24)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-23)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-22)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-21)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-20)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-19)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-18)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-17)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-16)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-15)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-14)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-13)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-12)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-11)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-10)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-9)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-8)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-7)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-6)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-5)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-4)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-3)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-2)^2 ]
32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z-1)^2 ]
-32  |  BA[sigma=-; v=(-2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{-2}(N) / [ (N+0) (N+z+0)^2 ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-90)^2 ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-89)^2 ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(1); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-88)^2 ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-87)^2 ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-86)^2 ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-85)^2 ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-84)^2 ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-83)^2 ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-82)^2 ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-81)^2 ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-80)^2 ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-79)^2 ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-78)^2 ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-77)^2 ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-76)^2 ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-75)^2 ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-74)^2 ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-73)^2 ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-72)^2 ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-71)^2 ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-70)^2 ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-69)^2 ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-68)^2 ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-67)^2 ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-66)^2 ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-65)^2 ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-64)^2 ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-63)^2 ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-62)^2 ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-61)^2 ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-60)^2 ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-59)^2 ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-58)^2 ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-57)^2 ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-56)^2 ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-55)^2 ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-54)^2 ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-53)^2 ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-52)^2 ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-51)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^2 ]
-11828171779370928854/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^2 ]
11886678538121254454/42051732851796525  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^2 ]
-561365202194213936938/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^2 ]
564000444119593185838/1976431444034436675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^2 ]
-27762513374278270053262/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^2 ]
27886475154448109921518/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^2 ]
-28008006311477364694318/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^2 ]
28127200330871441490718/96845140757687397075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^2 ]
-1496939706544678392420854/5132792460157432044975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^2 ]
501007672042362400256818/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^2 ]
-502998573360241646625778/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^2 ]
504953922868873049309578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^2 ]
-506874968000160041419978/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^2 ]
508762891663666223321578/1710930820052477348325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^2 ]
-30126510180639665726265902/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^2 ]
30234184760248301634053822/100944918383096163551175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^2 ]
-1850745745151664554144558342/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^2 ]
1857102018722109835152683942/6157640021368865976621675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^2 ]
-621119133020426068979486114/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^2 ]
623171679694215690971693339/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^2 ]
-625192648726870088010174299/2052546673789621992207225  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^2 ]
209060999005535159677640233/684182224596540664069075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^2 ]
-14050874595745034300902316411/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^2 ]
14094018321907827923954201611/45840209047968224492628025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^2 ]
-42409610330030873613929048033/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^2 ]
42535343474848157886823113473/137520627143904673477884075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^2 ]
-3028810706851429109067025637383/9763964527217231816929769325  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^2 ]
9112469359293533278712889630349/29291893581651695450789307975  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^2 ]
-667084944417653637854891458725877/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^2 ]
668934292077295215167676426926677/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^2 ]
-670758981768141571449624262218133/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^2 ]
672559662384108370412072783887333/2138308231460573767907619482175  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^2 ]
-61303359776139104182852056677903/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^2 ]
61462860623241058403302042280303/194391657405506706173419952925  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^2 ]
-4868007055309996043055960217131137/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^2 ]
4880292608058024066886120358155997/15356940935035029787700176281075  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^2 ]
-44031838385838021258243173365847173/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^2 ]
44139711531918267321142140457772773/138212468415315268089301586529675  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^2 ]
-3672441655127796364812512959533039359/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^2 ]
3681181948368536301765969745576439759/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^2 ]
-3689819414629973415931738804725211919/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^2 ]
3698356445237207772956045432953649519/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^2 ]
-3706795349055853229324900260857622319/11471634878471167251412031681963025  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^2 ]
40866521918642154860585199122889549709/126187983663182839765532348501593275  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^2 ]
-3645196481713595484337076792241271893701/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^2 ]
3653182778990767589396015372875328285861/11230730546023272739132379016641801475  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-90)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-89)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-88)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-87)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-86)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-85)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-84)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-83)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-82)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-81)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-80)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-79)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-78)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-77)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-76)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-75)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-74)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-73)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-72)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-71)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-70)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-69)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-68)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-67)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-66)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-65)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-64)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-63)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-62)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-61)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-60)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-59)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-58)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-57)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-56)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-55)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-54)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-53)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-52)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-51)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-49)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-47)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-45)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-43)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-41)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-39)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-37)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-35)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-33)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-31)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-29)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-27)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-25)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-23)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-21)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-19)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-17)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-15)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-13)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-11)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-9)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-7)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-5)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-3)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(1); dn=((0,2)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z-1)^2 ]
96  |  BA[sigma=-; v=(1); dn=((0,2)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0)^2 (N+z+0)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-90)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-89)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-88)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-87)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-86)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-85)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-84)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-83)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-82)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-81)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-80)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-79)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-78)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-77)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-76)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-75)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-74)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-73)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-72)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-71)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-70)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-69)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-68)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-67)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-66)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-65)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-64)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-63)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-62)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-61)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-60)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-59)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-58)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-57)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-56)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-55)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-54)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-53)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-52)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-51)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-50)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-49)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-48)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-47)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-46)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-45)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-44)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-43)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-42)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-41)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-40)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-39)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-38)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-37)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-36)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-35)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-34)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-33)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-32)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-31)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-30)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-29)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-28)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-27)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-26)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-25)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-24)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-23)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-22)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-21)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-20)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-19)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-18)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-17)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-16)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-15)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-14)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-13)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-12)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-11)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-10)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-9)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-8)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-7)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-6)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-5)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-4)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-3)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-2)^2 ]
-96  |  BA[sigma=-; v=(2); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z-1)^2 ]
96  |  BA[sigma=-; v=(2); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{2}(N) / [ (N+0) (N+z+0)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-90; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-90)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-89; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-89)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-88; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-88)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-87; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-87)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-86; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-86)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-85; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-85)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-84; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-84)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-83; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-83)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-82; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-82)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-81; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-81)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-80; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-80)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-79; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-79)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-78; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-78)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-77; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-77)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-76; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-76)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-75; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-75)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-74; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-74)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-73; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-73)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-72; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-72)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-71; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-71)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-70; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-70)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-69; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-69)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-68; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-68)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-67; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-67)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-66; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-66)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-65; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-65)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-64; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-64)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-63; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-63)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-62; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-62)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-61; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-61)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-60; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-60)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-59; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-59)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-58; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-58)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-57; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-57)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-56; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-56)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-55; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-55)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-54; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-54)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-53; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-53)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-52; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-52)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-51; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-51)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-50; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-50)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-49; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-49)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-48; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-48)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-47; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-47)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-46; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-46)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-45; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-45)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-44; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-44)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-43; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-43)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-42; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-42)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-41; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-41)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-40; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-40)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-39; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-39)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-38; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-38)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-37; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-37)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-36; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-36)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-35; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-35)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-34; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-34)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-33; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-33)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-32; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-32)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-31; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-31)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-30; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-30)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-29; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-29)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-28; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-28)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-27; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-27)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-26; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-26)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-25; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-25)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-24; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-24)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-23; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-23)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-22; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-22)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-21; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-21)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-20; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-20)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-19; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-19)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-18; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-18)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-17; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-17)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-16; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-16)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-15; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-15)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-14; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-14)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-13; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-13)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-12; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-12)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-11; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-11)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-10; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-10)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-9; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-9)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-8; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-8)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-7; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-7)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-6; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-6)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-5; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-5)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-4; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-4)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-3; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-3)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-2; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-2)^2 ]
128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=-1; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z-1)^2 ]
-128  |  BA[sigma=-; v=(1,1); dn=((0,1)); k=0; q=2]  |  sum_{N>=1} (-1)^N S_{1,1}(N) / [ (N+0) (N+z+0)^2 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-90; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-90)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-89; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-89)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-88; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-88)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-87; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-87)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-86; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-86)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-85; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-85)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-84; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-84)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-83; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-83)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-82; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-82)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-81; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-81)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-80; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-80)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-79; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-79)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-78; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-78)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-77; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-77)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-76; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-76)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-75; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-75)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-74; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-74)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-73; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-73)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-72; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-72)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-71; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-71)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-70; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-70)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-69; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-69)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-68; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-68)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-67; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-67)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-66; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-66)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-65; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-65)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-64; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-64)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-63; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-63)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-62; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-62)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-61; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-61)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-60; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-60)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-59; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-59)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-58; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-58)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-57; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-57)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-56; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-56)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-55; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-55)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-54; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-54)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-53; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-53)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-52; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-52)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-51; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-51)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
32  |  BA[sigma=+; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-32  |  BA[sigma=+; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (+1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,1)); k=-90; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-90)^3 ]
3645196481713595484337076792241271893701/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,1)); k=-89; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-89)^3 ]
-40866521918642154860585199122889549709/252375967326365679531064697003186550  |  BA[sigma=-; v=(); dn=((0,1)); k=-88; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-88)^3 ]
3706795349055853229324900260857622319/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-87; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-87)^3 ]
-3698356445237207772956045432953649519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-86; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-86)^3 ]
3689819414629973415931738804725211919/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-85; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-85)^3 ]
-3681181948368536301765969745576439759/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-84; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-84)^3 ]
3672441655127796364812512959533039359/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-83; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-83)^3 ]
-44139711531918267321142140457772773/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,1)); k=-82; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-82)^3 ]
44031838385838021258243173365847173/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,1)); k=-81; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-81)^3 ]
-4880292608058024066886120358155997/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,1)); k=-80; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-80)^3 ]
4868007055309996043055960217131137/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,1)); k=-79; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-79)^3 ]
-61462860623241058403302042280303/388783314811013412346839905850  |  BA[sigma=-; v=(); dn=((0,1)); k=-78; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-78)^3 ]
61303359776139104182852056677903/388783314811013412346839905850  |  BA[sigma=-; v=(); dn=((0,1)); k=-77; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-77)^3 ]
-672559662384108370412072783887333/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-76; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-76)^3 ]
670758981768141571449624262218133/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-75; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-75)^3 ]
-668934292077295215167676426926677/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-74; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-74)^3 ]
667084944417653637854891458725877/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-73; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-73)^3 ]
-9112469359293533278712889630349/58583787163303390901578615950  |  BA[sigma=-; v=(); dn=((0,1)); k=-72; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-72)^3 ]
3028810706851429109067025637383/19527929054434463633859538650  |  BA[sigma=-; v=(); dn=((0,1)); k=-71; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-71)^3 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^3 ]
42409610330030873613929048033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^3 ]
-14094018321907827923954201611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^3 ]
14050874595745034300902316411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^3 ]
-209060999005535159677640233/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^3 ]
625192648726870088010174299/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^3 ]
-623171679694215690971693339/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^3 ]
310559566510213034489743057/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^3 ]
-928551009361054917576341971/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^3 ]
925372872575832277072279171/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^3 ]
-15117092380124150817026911/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^3 ]
15063255090319832863132951/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^3 ]
-254381445831833111660789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^3 ]
253437484000080020709989/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^3 ]
-252476961434436524654789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^3 ]
251499286680120823312889/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^3 ]
-250503836021181200128409/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^3 ]
748469853272339196210427/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^3 ]
-14063600165435720745359/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^3 ]
14004003155738682347159/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^3 ]
5914085889685464427/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^3 ]
-5943339269060627227/42051732851796525  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^3 ]
280682601097106968469/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^3 ]
-282000222059796592919/1976431444034436675  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^3 ]
13881256687139135026631/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^3 ]
-13943237577224054960759/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^3 ]
14004003155738682347159/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^3 ]
-14063600165435720745359/96845140757687397075  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^3 ]
748469853272339196210427/5132792460157432044975  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^3 ]
-250503836021181200128409/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^3 ]
251499286680120823312889/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^3 ]
-252476961434436524654789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^3 ]
253437484000080020709989/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^3 ]
-254381445831833111660789/1710930820052477348325  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^3 ]
15063255090319832863132951/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^3 ]
-15117092380124150817026911/100944918383096163551175  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^3 ]
925372872575832277072279171/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^3 ]
-928551009361054917576341971/6157640021368865976621675  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^3 ]
310559566510213034489743057/2052546673789621992207225  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^3 ]
-623171679694215690971693339/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^3 ]
625192648726870088010174299/4105093347579243984414450  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^3 ]
-209060999005535159677640233/1368364449193081328138150  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^3 ]
14050874595745034300902316411/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^3 ]
-14094018321907827923954201611/91680418095936448985256050  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^3 ]
42409610330030873613929048033/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^3 ]
-42535343474848157886823113473/275041254287809346955768150  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^3 ]
3028810706851429109067025637383/19527929054434463633859538650  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^3 ]
-9112469359293533278712889630349/58583787163303390901578615950  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^3 ]
667084944417653637854891458725877/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^3 ]
-668934292077295215167676426926677/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^3 ]
670758981768141571449624262218133/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^3 ]
-672559662384108370412072783887333/4276616462921147535815238964350  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^3 ]
61303359776139104182852056677903/388783314811013412346839905850  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^3 ]
-61462860623241058403302042280303/388783314811013412346839905850  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^3 ]
4868007055309996043055960217131137/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^3 ]
-4880292608058024066886120358155997/30713881870070059575400352562150  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^3 ]
44031838385838021258243173365847173/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^3 ]
-44139711531918267321142140457772773/276424936830630536178603173059350  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^3 ]
3672441655127796364812512959533039359/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^3 ]
-3681181948368536301765969745576439759/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^3 ]
3689819414629973415931738804725211919/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^3 ]
-3698356445237207772956045432953649519/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^3 ]
3706795349055853229324900260857622319/22943269756942334502824063363926050  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^3 ]
-40866521918642154860585199122889549709/252375967326365679531064697003186550  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^3 ]
3645196481713595484337076792241271893701/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^3 ]
-3653182778990767589396015372875328285861/22461461092046545478264758033283602950  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-90; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-90)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-89; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-89)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-88; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-88)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-87; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-87)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-86; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-86)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-85; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-85)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-84; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-84)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-83; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-83)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-82; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-82)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-81; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-81)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-80; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-80)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-79; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-79)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-78; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-78)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-77; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-77)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-76; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-76)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-75; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-75)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-74; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-74)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-73; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-73)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-72; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-72)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-71; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-71)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-70; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-70)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-69; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-69)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-68; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-68)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-67; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-67)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-66; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-66)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-65; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-65)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-64; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-64)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-63; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-63)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-62; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-62)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-61; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-61)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-60; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-60)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-59; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-59)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-58; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-58)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-57; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-57)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-56; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-56)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-55; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-55)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-54; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-54)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-53; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-53)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-52; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-52)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-51; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-51)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-50; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-50)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-49; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-49)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-48; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-48)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-47; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-47)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-46; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-46)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-45; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-45)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-44; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-44)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-43; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-43)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-42; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-42)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-41; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-41)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-40; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-40)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-39; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-39)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-38; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-38)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-37; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-37)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-36; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-36)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-35; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-35)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-34; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-34)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-33; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-33)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-32; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-32)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-31; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-31)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-30; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-30)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-29; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-29)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-28; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-28)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-27; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-27)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-26; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-26)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-25; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-25)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-24; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-24)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-23; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-23)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-22; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-22)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-21; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-21)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-20; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-20)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-19; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-19)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-18; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-18)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-17; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-17)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-16; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-16)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-15; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-15)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-14; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-14)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-13; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-13)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-12; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-12)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-11; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-11)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-10; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-10)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-9; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-9)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-8; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-8)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-7; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-7)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-6; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-6)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-5; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-5)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-4; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-4)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-3; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-3)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=-2; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-2)^3 ]
64  |  BA[sigma=-; v=(); dn=((0,2)); k=-1; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z-1)^3 ]
-64  |  BA[sigma=-; v=(); dn=((0,2)); k=0; q=3]  |  sum_{N>=1} (-1)^N 1 / [ (N+0)^2 (N+z+0)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-90; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-90)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-89; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-89)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-88; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-88)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-87; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-87)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-86; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-86)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-85; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-85)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-84; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-84)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-83; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-83)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-82; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-82)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-81; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-81)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-80; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-80)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-79; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-79)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-78; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-78)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-77; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-77)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-76; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-76)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-75; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-75)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-74; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-74)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-73; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-73)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-72; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-72)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-71; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-71)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-70; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-70)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-69; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-69)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-68; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-68)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-67; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-67)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-66; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-66)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-65; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-65)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-64; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-64)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-63; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-63)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-62; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-62)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-61; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-61)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-60; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-60)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-59; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-59)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-58; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-58)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-57; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-57)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-56; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-56)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-55; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-55)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-54; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-54)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-53; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-53)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-52; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-52)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-51; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-51)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-50; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-50)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-49; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-49)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-48; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-48)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-47; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-47)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-46; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-46)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-45; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-45)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-44; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-44)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-43; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-43)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-42; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-42)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-41; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-41)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-40; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-40)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-39; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-39)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-38; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-38)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-37; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-37)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-36; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-36)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-35; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-35)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-34; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-34)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-33; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-33)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-32; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-32)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-31; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-31)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-30; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-30)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-29; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-29)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-28; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-28)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-27; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-27)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-26; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-26)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-25; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-25)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-24; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-24)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-23; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-23)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-22; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-22)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-21; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-21)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-20; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-20)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-19; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-19)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-18; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-18)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-17; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-17)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-16; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-16)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-15; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-15)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-14; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-14)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-13; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-13)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-12; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-12)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-11; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-11)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-10; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-10)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-9; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-9)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-8; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-8)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-7; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-7)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-6; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-6)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-5; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-5)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-4; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-4)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-3; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-3)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-2; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-2)^3 ]
-32  |  BA[sigma=-; v=(1); dn=((0,1)); k=-1; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z-1)^3 ]
32  |  BA[sigma=-; v=(1); dn=((0,1)); k=0; q=3]  |  sum_{N>=1} (-1)^N S_{1}(N) / [ (N+0) (N+z+0)^3 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-90; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-90)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-89; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-89)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-88; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-88)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-87; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-87)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-86; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-86)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-85; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-85)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-84; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-84)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-83; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-83)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-82; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-82)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-81; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-81)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-80; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-80)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-79; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-79)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-78; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-78)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-77; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-77)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-76; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-76)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-75; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-75)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-74; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-74)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-73; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-73)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-72; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-72)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-71; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-71)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-70; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-70)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-69; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-69)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-68; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-68)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-67; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-67)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-66; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-66)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-65; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-65)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-64; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-64)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-63; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-63)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-62; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-62)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-61; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-61)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-60; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-60)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-59; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-59)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-58; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-58)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-57; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-57)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-56; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-56)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-55; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-55)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-54; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-54)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-53; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-53)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-52; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-52)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-51; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-51)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-50; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-50)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-49; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-49)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-48; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-48)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-47; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-47)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-46; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-46)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-45; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-45)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-44; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-44)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-43; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-43)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-42; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-42)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-41; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-41)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-40; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-40)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-39; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-39)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-38; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-38)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-37; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-37)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-36; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-36)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-35; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-35)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-34; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-34)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-33; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-33)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-32; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-32)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-31; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-31)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-30; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-30)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-29; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-29)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-28; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-28)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-27; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-27)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-26; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-26)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-25; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-25)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-24; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-24)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-23; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-23)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-22; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-22)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-21; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-21)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-20; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-20)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-19; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-19)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-18; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-18)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-17; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-17)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-16; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-16)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-15; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-15)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-14; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-14)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-13; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-13)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-12; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-12)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-11; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-11)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-10; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-10)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-9; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-9)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-8; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-8)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-7; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-7)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-6; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-6)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-5; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-5)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-4; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-4)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-3; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-3)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=-2; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-2)^4 ]
48  |  BA[sigma=-; v=(); dn=((0,1)); k=-1; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z-1)^4 ]
-48  |  BA[sigma=-; v=(); dn=((0,1)); k=0; q=4]  |  sum_{N>=1} (-1)^N 1 / [ (N+0) (N+z+0)^4 ]
32  |  BA[sigma=+; v=(); dn=(); k=1; q=5]  |  sum_{N>=1} (+1)^N 1 / [ (N+z+1)^5 ]


==> anc/atoms_odd_n1_33.json <==
{"meta": {"description": "Exact atom tables of the weight-5 block F_n(z) (NNLO BFKL eigenvalue, planar N=4 SYM) for odd conformal spin n=1,3,...,33.", "convention": "z=(|n|-1)/2+i*nu; F_n(z)= 4*(11 pi^4/45)*(psi(1)-psi(z+1)) - 16(zeta2 zeta3 + 5 zeta5) + sum_a c_a * A_a(z).", "atom_R": "[\"R\",k,q] = 1/(z+k)^q", "atom_BA": "[\"BA\",s,[v],[[d,p]],k,q] = sum_{N>=1} sgn^N S_v(N)/(prod (N+d)^p (N+z+k)^q), sgn=-1 if s==1 else +1; S_v non-strict nested harmonic sum, negative letters alternating.", "coef": "coef = list of [[mono...],num,den]; term = (num/den)*prod(mono value), mono in {pi2,z3} -> {pi^2, zeta(3)}; no coefficient here carries zeta(5).", "atom_count": "len(atoms[n]) = 39n-3 for odd n>=3; n=1 is the CHH boundary block (28 atoms)."}, "atoms": {"1": [{"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "3": [{"key": ["R", -1, 1], "coef": [[[], "80", "1"], [["z3"], "-32", "1"]]}, {"key": ["R", 0, 1], "coef": [[[], "104", "1"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -1, 2], "coef": [[[], "32", "1"], [["pi2"], "-16", "3"]]}, {"key": ["R", 0, 2], "coef": [[[], "-56", "1"], [["pi2"], "8", "1"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-16", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-16", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "-32", "1"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "-32", "1"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-16", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-16", "1"], [["pi2"], "-16", "3"]]}, {"key": ["R", -1, 3], "coef": [[[], "-48", "1"]]}, {"key": ["R", 0, 3], "coef": [[[], "56", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "64", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-256", "1"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "64", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-240", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-48", "1"]]}, {"key": ["R", -1, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", 0, 4], "coef": [[[], "72", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "5": [{"key": ["R", -3, 1], "coef": [[[], "1012", "9"], [["z3"], "-32", "1"]]}, {"key": ["R", -2, 1], "coef": [[[], "-59", "1"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -1, 1], "coef": [[[], "-2500", "27"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", 0, 1], "coef": [[[], "6799", "54"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -3, 2], "coef": [[[], "-20", "3"], [["pi2"], "-16", "3"]]}, {"key": ["R", -2, 2], "coef": [[[], "-296", "3"], [["pi2"], "8", "1"]]}, {"key": ["R", -1, 2], "coef": [[[], "3284", "27"], [["pi2"], "-88", "9"]]}, {"key": ["R", 0, 2], "coef": [[[], "-3209", "27"], [["pi2"], "100", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "-1112", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "1552", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-1552", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "1112", "9"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "-220", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "-220", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-160", "3"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-160", "3"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "40", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "40", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "-160", "3"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "-160", "3"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-220", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-220", "3"], [["pi2"], "-16", "3"]]}, {"key": ["R", -3, 3], "coef": [[[], "-200", "3"]]}, {"key": ["R", -2, 3], "coef": [[[], "92", "1"]]}, {"key": ["R", -1, 3], "coef": [[[], "-752", "9"]]}, {"key": ["R", 0, 3], "coef": [[[], "830", "9"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "640", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-3184", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "416", "1"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-3184", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "640", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "368", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "272", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "688", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-1000", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-200", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "176", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "176", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "200", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "352", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-112", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "352", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "-16", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-200", "3"]]}, {"key": ["R", -3, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -2, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -1, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", 0, 4], "coef": [[[], "100", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "7": [{"key": ["R", -5, 1], "coef": [[[], "82648", "675"], [["z3"], "-32", "1"]]}, {"key": ["R", -4, 1], "coef": [[[], "-15473", "135"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -3, 1], "coef": [[[], "22747", "405"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -2, 1], "coef": [[[], "3821", "45"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -1, 1], "coef": [[[], "-875723", "6750"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", 0, 1], "coef": [[[], "1327648", "10125"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -5, 2], "coef": [[[], "-1988", "45"], [["pi2"], "-16", "3"]]}, {"key": ["R", -4, 2], "coef": [[[], "-3836", "45"], [["pi2"], "8", "1"]]}, {"key": ["R", -3, 2], "coef": [[[], "23128", "135"], [["pi2"], "-88", "9"]]}, {"key": ["R", -2, 2], "coef": [[[], "-4886", "27"], [["pi2"], "100", "9"]]}, {"key": ["R", -1, 2], "coef": [[[], "654169", "3375"], [["pi2"], "-548", "45"]]}, {"key": ["R", 0, 2], "coef": [[[], "-538774", "3375"], [["pi2"], "196", "15"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "-109276", "675"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "60208", "225"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "-1316", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "1316", "9"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-60208", "225"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "109276", "675"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "-5516", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "-5516", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-532", "15"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-532", "15"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "196", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "196", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-392", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-392", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "196", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "196", "3"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "-532", "15"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "-532", "15"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-5516", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-5516", "45"], [["pi2"], "-16", "3"]]}, {"key": ["R", -5, 3], "coef": [[[], "-392", "5"]]}, {"key": ["R", -4, 3], "coef": [[[], "1684", "15"]]}, {"key": ["R", -3, 3], "coef": [[[], "-340", "3"]]}, {"key": ["R", -2, 3], "coef": [[[], "4918", "45"]]}, {"key": ["R", -1, 3], "coef": [[[], "-25238", "225"]]}, {"key": ["R", 0, 3], "coef": [[[], "26978", "225"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "16576", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-91936", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "4576", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-4864", "9"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "4576", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-91936", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "16576", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "2056", "15"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1576", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-488", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-344", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "176", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-352", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "352", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-712", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-152", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "904", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "936", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-392", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-1176", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "176", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "1176", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-776", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "104", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "352", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-176", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "88", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "136", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-392", "5"]]}, {"key": ["R", -5, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -4, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -3, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -2, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -1, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", 0, 4], "coef": [[[], "588", "5"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "9": [{"key": ["R", -7, 1], "coef": [[[], "4109962", "33075"], [["z3"], "-32", "1"]]}, {"key": ["R", -6, 1], "coef": [[[], "-18808199", "132300"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -5, 1], "coef": [[[], "11861609", "99225"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -4, 1], "coef": [[[], "-445373", "9072"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -3, 1], "coef": [[[], "-38262293", "496125"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -2, 1], "coef": [[[], "245633791", "1984500"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -1, 1], "coef": [[[], "-505390012", "3472875"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", 0, 1], "coef": [[[], "14513555423", "111132000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -7, 2], "coef": [[[], "-24491", "315"], [["pi2"], "-16", "3"]]}, {"key": ["R", -6, 2], "coef": [[[], "-13081", "210"], [["pi2"], "8", "1"]]}, {"key": ["R", -5, 2], "coef": [[[], "33065", "189"], [["pi2"], "-88", "9"]]}, {"key": ["R", -4, 2], "coef": [[[], "-44195", "189"], [["pi2"], "100", "9"]]}, {"key": ["R", -3, 2], "coef": [[[], "5615983", "23625"], [["pi2"], "-548", "45"]]}, {"key": ["R", -2, 2], "coef": [[[], "-11927591", "47250"], [["pi2"], "196", "15"]]}, {"key": ["R", -1, 2], "coef": [[[], "285914437", "1157625"], [["pi2"], "-484", "35"]]}, {"key": ["R", 0, 2], "coef": [[[], "-1754804531", "9261000"], [["pi2"], "1522", "105"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "-6284809", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "11068492", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "-158542", "675"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "3092", "25"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-3092", "25"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "158542", "675"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-11068492", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "6284809", "33075"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "-51887", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "-51887", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-4084", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-4084", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "2728", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "2728", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-3076", "45"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-3076", "45"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "410", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "410", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-3076", "45"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-3076", "45"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "2728", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "2728", "45"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "-4084", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "-4084", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-51887", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-51887", "315"], [["pi2"], "-16", "3"]]}, {"key": ["R", -7, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["R", -6, 3], "coef": [[[], "4426", "35"]]}, {"key": ["R", -5, 3], "coef": [[[], "-13952", "105"]]}, {"key": ["R", -4, 3], "coef": [[[], "135", "1"]]}, {"key": ["R", -3, 3], "coef": [[[], "-66922", "525"]]}, {"key": ["R", -2, 3], "coef": [[[], "206396", "1575"]]}, {"key": ["R", -1, 3], "coef": [[[], "-1496702", "11025"]]}, {"key": ["R", 0, 3], "coef": [[[], "3144919", "22050"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "826624", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-4926664", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "128716", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-140536", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "5800", "9"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-140536", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "128716", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-4926664", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "826624", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "5144", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "4024", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-872", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-632", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "952", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1976", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-200", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "400", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "248", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "2408", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-296", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-936", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "2456", "7"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "7592", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-3044", "7"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-9132", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-200", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "9132", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-6472", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "696", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-1528", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-400", "3"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "200", "3"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-664", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "88", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "664", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-3044", "35"]]}, {"key": ["R", -7, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -6, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -5, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -4, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -3, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -2, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -1, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", 0, 4], "coef": [[[], "4566", "35"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "11": [{"key": ["R", -9, 1], "coef": [[[], "60719891", "496125"], [["z3"], "-32", "1"]]}, {"key": ["R", -8, 1], "coef": [[[], "-104260481", "661500"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -7, 1], "coef": [[[], "2790341557", "17860500"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -6, 1], "coef": [[[], "-8159233819", "71442000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -5, 1], "coef": [[[], "49672177", "1134000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -4, 1], "coef": [[[], "5140281757", "71442000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -3, 1], "coef": [[[], "-14516947021", "125023500"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -2, 1], "coef": [[[], "15814340369", "111132000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -1, 1], "coef": [[[], "-153483013799", "1000188000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", 0, 1], "coef": [[[], "212649855847", "1666980000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -9, 2], "coef": [[[], "-169763", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["R", -8, 2], "coef": [[[], "-16891", "450"], [["pi2"], "8", "1"]]}, {"key": ["R", -7, 2], "coef": [[[], "4689007", "28350"], [["pi2"], "-88", "9"]]}, {"key": ["R", -6, 2], "coef": [[[], "-7036639", "28350"], [["pi2"], "100", "9"]]}, {"key": ["R", -5, 2], "coef": [[[], "6893923", "23625"], [["pi2"], "-548", "45"]]}, {"key": ["R", -4, 2], "coef": [[[], "-41091703", "141750"], [["pi2"], "196", "15"]]}, {"key": ["R", -3, 2], "coef": [[[], "2115924037", "6945750"], [["pi2"], "-484", "35"]]}, {"key": ["R", -2, 2], "coef": [[[], "-2863304441", "9261000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -1, 2], "coef": [[[], "72118901417", "250047000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", 0, 2], "coef": [[[], "-53244906431", "250047000"], [["pi2"], "14762", "945"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-105285016", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "38359393", "99225"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "-9940438", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "747878", "3675"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "-23882", "225"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "23882", "225"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-747878", "3675"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "9940438", "33075"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-38359393", "99225"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "105285016", "496125"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "-317383", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "-317383", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "2959", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "2959", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "15433", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "15433", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-7304", "105"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-7304", "105"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "1034", "15"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "1034", "15"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-10538", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-10538", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "1034", "15"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "1034", "15"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-7304", "105"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-7304", "105"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "15433", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "15433", "315"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "2959", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "2959", "315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-317383", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-317383", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["R", -9, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["R", -8, 3], "coef": [[[], "14426", "105"]]}, {"key": ["R", -7, 3], "coef": [[[], "-139366", "945"]]}, {"key": ["R", -6, 3], "coef": [[[], "144961", "945"]]}, {"key": ["R", -5, 3], "coef": [[[], "-11269", "75"]]}, {"key": ["R", -4, 3], "coef": [[[], "685093", "4725"]]}, {"key": ["R", -3, 3], "coef": [[[], "-4831636", "33075"]]}, {"key": ["R", -2, 3], "coef": [[[], "3327199", "22050"]]}, {"key": ["R", -1, 3], "coef": [[[], "-30935431", "198450"]]}, {"key": ["R", 0, 3], "coef": [[[], "32160403", "198450"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "7518016", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-47258416", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "6835564", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-7592684", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "162236", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-165304", "225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "162236", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-7592684", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "6835564", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-47258416", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "7518016", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "48676", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "38596", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-6404", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-4724", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "21032", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "14872", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-3176", "15"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-2176", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "1096", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-2192", "15"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-776", "3"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-2528", "15"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "6248", "21"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "19976", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-2372", "7"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-7452", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "24484", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "25156", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-29524", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-29524", "105"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "1096", "15"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "29524", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-21796", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "5772", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-13816", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "1528", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "2192", "15"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-1096", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "824", "15"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-3608", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "316", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "8356", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-29524", "315"]]}, {"key": ["R", -9, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -8, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -7, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -6, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -5, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -4, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -3, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -2, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -1, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", 0, 4], "coef": [[[], "14762", "105"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "13": [{"key": ["R", -11, 1], "coef": [[[], "42732279521", "360186750"], [["z3"], "-32", "1"]]}, {"key": ["R", -10, 1], "coef": [[[], "-30013645834", "180093375"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -9, 1], "coef": [[[], "15567274109", "86444820"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -8, 1], "coef": [[[], "-268326848351", "1728896400"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -7, 1], "coef": [[[], "934998342379", "8644482000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -6, 1], "coef": [[[], "-68246969", "1782000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -5, 1], "coef": [[[], "-4097752345723", "60511374000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -4, 1], "coef": [[[], "6641574479971", "60511374000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -3, 1], "coef": [[[], "-49218624663259", "363068244000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -2, 1], "coef": [[[], "10278068425019", "67234860000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -1, 1], "coef": [[[], "-1048464476309111", "6656251140000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", 0, 1], "coef": [[[], "153905300872193", "1248047088750"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -11, 2], "coef": [[[], "-7012109", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["R", -10, 2], "coef": [[[], "-1355623", "103950"], [["pi2"], "8", "1"]]}, {"key": ["R", -9, 2], "coef": [[[], "47051941", "311850"], [["pi2"], "-88", "9"]]}, {"key": ["R", -8, 2], "coef": [[[], "-11073017", "44550"], [["pi2"], "100", "9"]]}, {"key": ["R", -7, 2], "coef": [[[], "44383823", "141750"], [["pi2"], "-548", "45"]]}, {"key": ["R", -6, 2], "coef": [[[], "-38333027", "111375"], [["pi2"], "196", "15"]]}, {"key": ["R", -5, 2], "coef": [[[], "25911998537", "76403250"], [["pi2"], "-484", "35"]]}, {"key": ["R", -4, 2], "coef": [[[], "-53826394009", "152806500"], [["pi2"], "1522", "105"]]}, {"key": ["R", -3, 2], "coef": [[[], "993690523537", "2750517000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -2, 2], "coef": [[[], "-977620150351", "2750517000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -1, 2], "coef": [[[], "107232381540301", "332812557000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", 0, 2], "coef": [[[], "-38644612070573", "166406278500"], [["pi2"], "172042", "10395"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-83039573171", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "25754425346", "60031125"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-175112716", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "78788524", "297675"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "-3924961", "22050"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "341198", "3675"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-341198", "3675"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "3924961", "22050"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-78788524", "297675"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "175112716", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-25754425346", "60031125"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "83039573171", "360186750"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "-12173369", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "-12173369", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "530413", "17325"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "530413", "17325"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "55757", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "55757", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-60203", "945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-60203", "945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "2561", "35"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "2561", "35"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-36062", "525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-36062", "525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "10738", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "10738", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-36062", "525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-36062", "525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "2561", "35"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "2561", "35"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-60203", "945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-60203", "945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "55757", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "55757", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "530413", "17325"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "530413", "17325"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-12173369", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-12173369", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["R", -11, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["R", -10, 3], "coef": [[[], "168962", "1155"]]}, {"key": ["R", -9, 3], "coef": [[[], "-1654322", "10395"]]}, {"key": ["R", -8, 3], "coef": [[[], "1743881", "10395"]]}, {"key": ["R", -7, 3], "coef": [[[], "-8705647", "51975"]]}, {"key": ["R", -6, 3], "coef": [[[], "37247", "225"]]}, {"key": ["R", -5, 3], "coef": [[[], "-57828329", "363825"]]}, {"key": ["R", -4, 3], "coef": [[[], "116820247", "727650"]]}, {"key": ["R", -3, 3], "coef": [[[], "-357312341", "2182950"]]}, {"key": ["R", -2, 3], "coef": [[[], "368105753", "2182950"]]}, {"key": ["R", -1, 3], "coef": [[[], "-4166393683", "24012450"]]}, {"key": ["R", 0, 3], "coef": [[[], "4301068993", "24012450"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "916030336", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-6005200576", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "65329336", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-73363516", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "8633864", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-8873516", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "183344", "225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-8873516", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "8633864", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-73363516", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "65329336", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-6005200576", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "916030336", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "556604", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "445724", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-59764", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-44644", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "65476", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "46996", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-23132", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-16132", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "24056", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "16384", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-1176", "5"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "784", "5"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "28216", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "18464", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-6332", "21"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-20396", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "21124", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "7452", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-23476", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-24484", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "290492", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "297884", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-344084", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-344084", "1155"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-392", "5"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "344084", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-260924", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "19444", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-16196", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "13396", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-10792", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-784", "5"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "392", "5"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-6632", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "4868", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-8444", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "716", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "113084", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-344084", "3465"]]}, {"key": ["R", -11, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -10, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -9, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -8, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -7, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -6, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -5, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -4, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -3, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -2, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -1, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", 0, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "15": [{"key": ["R", -13, 1], "coef": [[[], "48523491070853", "426100925250"], [["z3"], "-32", "1"]]}, {"key": ["R", -12, 1], "coef": [[[], "-36622131559382", "213050462625"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -11, 1], "coef": [[[], "1932921190909", "9833098275"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -10, 1], "coef": [[[], "-1879109756940137", "10226422206000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -9, 1], "coef": [[[], "308909683712881", "2045284441200"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -8, 1], "coef": [[[], "-68799188056147", "681761480400"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -7, 1], "coef": [[[], "169905690839", "5056506000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -6, 1], "coef": [[[], "55147388996993", "852201850500"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -5, 1], "coef": [[[], "-3197931099230057", "30679266618000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -4, 1], "coef": [[[], "4957585743137089", "38349083272500"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -3, 1], "coef": [[[], "-3473230877145269", "23599435860000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -2, 1], "coef": [[[], "268883442890550841", "1687359663990000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -1, 1], "coef": [[[], "-437007565435598561", "2741959453983750"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", 0, 1], "coef": [[[], "1653450797988050141", "13959066311190000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -13, 2], "coef": [[[], "-755121539", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["R", -12, 2], "coef": [[[], "2561693", "242550"], [["pi2"], "8", "1"]]}, {"key": ["R", -11, 2], "coef": [[[], "3812811421", "28378350"], [["pi2"], "-88", "9"]]}, {"key": ["R", -10, 2], "coef": [[[], "-1924205", "7938"], [["pi2"], "100", "9"]]}, {"key": ["R", -9, 2], "coef": [[[], "45495311663", "141891750"], [["pi2"], "-548", "45"]]}, {"key": ["R", -8, 2], "coef": [[[], "-26256468074", "70945875"], [["pi2"], "196", "15"]]}, {"key": ["R", -7, 2], "coef": [[[], "195215942573", "496621125"], [["pi2"], "-484", "35"]]}, {"key": ["R", -6, 2], "coef": [[[], "-382546569211", "993242250"], [["pi2"], "1522", "105"]]}, {"key": ["R", -5, 2], "coef": [[[], "7096032190913", "17878360500"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -4, 2], "coef": [[[], "-1821504142376", "4469590125"], [["pi2"], "14762", "945"]]}, {"key": ["R", -3, 2], "coef": [[[], "1770391128478963", "4326563241000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -2, 2], "coef": [[[], "-426414801024787", "1081640810250"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -1, 2], "coef": [[[], "128192208078670661", "365594593864500"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", 0, 2], "coef": [[[], "-3245942849552957", "13056949780875"], [["pi2"], "2343466", "135135"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-9535261081873", "38736447750"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "28298656050719", "60871560750"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-142866970931", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "5150713558", "16372125"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-698180971", "2976750"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "3762167", "23814"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "-8075", "98"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "8075", "98"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-3762167", "23814"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "698180971", "2976750"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-5150713558", "16372125"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "142866970931", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-28298656050719", "60871560750"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "9535261081873", "38736447750"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "-113386309", "429975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "-113386309", "429975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "34145957", "675675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "34145957", "675675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "1112611", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "1112611", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-260551", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-260551", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "334351", "4725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "334351", "4725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-352423", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-352423", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "107341", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "107341", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-533362", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-533362", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "107341", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "107341", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-352423", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-352423", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "334351", "4725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "334351", "4725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-260551", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-260551", "4725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "1112611", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "1112611", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "34145957", "675675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "34145957", "675675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-113386309", "429975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-113386309", "429975"], [["pi2"], "-16", "3"]]}, {"key": ["R", -13, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["R", -12, 3], "coef": [[[], "329878", "2145"]]}, {"key": ["R", -11, 3], "coef": [[[], "-2074546", "12285"]]}, {"key": ["R", -10, 3], "coef": [[[], "4852825", "27027"]]}, {"key": ["R", -9, 3], "coef": [[[], "-11142311", "61425"]]}, {"key": ["R", -8, 3], "coef": [[[], "40928497", "225225"]]}, {"key": ["R", -7, 3], "coef": [[[], "-1959383", "11025"]]}, {"key": ["R", -6, 3], "coef": [[[], "543965033", "3153150"]]}, {"key": ["R", -5, 3], "coef": [[[], "-445704187", "2579850"]]}, {"key": ["R", -4, 3], "coef": [[[], "4995207629", "28378350"]]}, {"key": ["R", -3, 3], "coef": [[[], "-56119179679", "312161850"]]}, {"key": ["R", -2, 3], "coef": [[[], "57615350509", "312161850"]]}, {"key": ["R", -1, 3], "coef": [[[], "-767923252177", "4058104050"]]}, {"key": ["R", 0, 3], "coef": [[[], "112686856171", "579729150"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "155577525184", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-1055722931344", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "8289079096", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-9378678376", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "82750516", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-85749064", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "9697556", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-9782336", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "9697556", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-85749064", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "82750516", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-9378678376", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "8289079096", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-1055722931344", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "155577525184", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "7466852", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "6025412", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-676724", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-510404", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "741404", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "538124", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-71524", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-50524", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "74548", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "51532", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-8532", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-5788", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "8712", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-5808", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-9732", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-6388", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "96548", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "6948", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-21124", "63"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-7508", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "253532", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "89028", "385"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-277556", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-288644", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "4007396", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "4103492", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-4686932", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-4686932", "15015"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "2904", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "4686932", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-3623012", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "233204", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-199324", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "15524", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-13172", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "3644", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "5808", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-2904", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "2444", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-17516", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "12476", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-71716", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-11444", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "1701092", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-4686932", "45045"]]}, {"key": ["R", -13, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -12, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -11, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -10, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -9, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -8, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -7, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -6, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -5, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -4, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -3, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -2, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -1, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", 0, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "17": [{"key": ["R", -15, 1], "coef": [[[], "61675780046131", "568134567000"], [["z3"], "-32", "1"]]}, {"key": ["R", -14, 1], "coef": [[[], "-8270928540359", "47344547250"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -13, 1], "coef": [[[], "96866773023607", "464837373000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -12, 1], "coef": [[[], "-1675346818862219", "8181137764800"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -11, 1], "coef": [[[], "9317779337538391", "51132111030000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -10, 1], "coef": [[[], "-2460584911780327", "17044037010000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -9, 1], "coef": [[[], "2244651587376271", "23861651814000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -8, 1], "coef": [[[], "-25929089667617", "889945056000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -7, 1], "coef": [[[], "-445945528785593", "7158495544200"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -6, 1], "coef": [[[], "5100849339686381", "51132111030000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -5, 1], "coef": [[[], "-14891855180549707", "120525690285000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -4, 1], "coef": [[[], "317800556787625943", "2249812885320000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -3, 1], "coef": [[[], "-1131143582391276001", "7311891877290000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -2, 1], "coef": [[[], "12546834719670609203", "76774864711545000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -1, 1], "coef": [[[], "-33674896845468149", "210630630210000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", 0, 1], "coef": [[[], "185528588499880667659", "1637863780512960000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -15, 2], "coef": [[[], "-383459497", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["R", -14, 2], "coef": [[[], "37951253", "1146600"], [["pi2"], "8", "1"]]}, {"key": ["R", -13, 2], "coef": [[[], "6646143157", "56756700"], [["pi2"], "-88", "9"]]}, {"key": ["R", -12, 2], "coef": [[[], "-52875973831", "227026800"], [["pi2"], "100", "9"]]}, {"key": ["R", -11, 2], "coef": [[[], "91094787967", "283783500"], [["pi2"], "-548", "45"]]}, {"key": ["R", -10, 2], "coef": [[[], "-72433439173", "189189000"], [["pi2"], "196", "15"]]}, {"key": ["R", -9, 2], "coef": [[[], "279509829479", "662161500"], [["pi2"], "-484", "35"]]}, {"key": ["R", -8, 2], "coef": [[[], "-1741901243419", "3972969000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -7, 2], "coef": [[[], "7665743501543", "17878360500"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -6, 2], "coef": [[[], "-15692098594531", "35756721000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -5, 2], "coef": [[[], "973823463467003", "2163281620500"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -4, 2], "coef": [[[], "-3942974029613291", "8653126482000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -3, 2], "coef": [[[], "164655178638336311", "365594593864500"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -2, 2], "coef": [[[], "-44659301030496151", "104455598247000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -1, 2], "coef": [[[], "2799142094120423", "7461114160500"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", 0, 2], "coef": [[[], "-31373281992322943", "119377826568000"], [["pi2"], "2436559", "135135"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-147573999986321", "568134567000"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "70444420745389", "142033641750"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-184977684011933", "426100925250"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "7240760830973", "20290520250"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-67595752529", "240124500"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "75750636319", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-140766053", "992250"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "14696783", "198450"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-14696783", "198450"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "140766053", "992250"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-75750636319", "360186750"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "67595752529", "240124500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-7240760830973", "20290520250"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "184977684011933", "426100925250"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-70444420745389", "142033641750"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "147573999986321", "568134567000"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "-1832615011", "6306300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "-1832615011", "6306300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "36372163", "525525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "36372163", "525525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "35891131", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "35891131", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-10244081", "225225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-10244081", "225225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "377774", "5775"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "377774", "5775"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-3865817", "51975"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-3865817", "51975"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "118099", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "118099", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-248149", "3675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-248149", "3675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "1077749", "22050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "1077749", "22050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-248149", "3675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-248149", "3675"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "118099", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "118099", "1575"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-3865817", "51975"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-3865817", "51975"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "377774", "5775"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "377774", "5775"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-10244081", "225225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-10244081", "225225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "35891131", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "35891131", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "36372163", "525525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "36372163", "525525"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-1832615011", "6306300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-1832615011", "6306300"], [["pi2"], "-16", "3"]]}, {"key": ["R", -15, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["R", -14, 3], "coef": [[[], "2406529", "15015"]]}, {"key": ["R", -13, 3], "coef": [[[], "-2176936", "12285"]]}, {"key": ["R", -12, 3], "coef": [[[], "7319023", "38610"]]}, {"key": ["R", -11, 3], "coef": [[[], "-130439539", "675675"]]}, {"key": ["R", -10, 3], "coef": [[[], "4882092", "25025"]]}, {"key": ["R", -9, 3], "coef": [[[], "-304198549", "1576575"]]}, {"key": ["R", -8, 3], "coef": [[[], "8372087", "44100"]]}, {"key": ["R", -7, 3], "coef": [[[], "-5221053917", "28378350"]]}, {"key": ["R", -6, 3], "coef": [[[], "5238945431", "28378350"]]}, {"key": ["R", -5, 3], "coef": [[[], "-58317073531", "312161850"]]}, {"key": ["R", -4, 3], "coef": [[[], "29743760597", "156080925"]]}, {"key": ["R", -3, 3], "coef": [[[], "-789179987677", "4058104050"]]}, {"key": ["R", -2, 3], "coef": [[[], "16483819663", "82818450"]]}, {"key": ["R", -1, 3], "coef": [[[], "-3370004357", "16563690"]]}, {"key": ["R", 0, 3], "coef": [[[], "96568406789", "463783320"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "31230935552", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-43640261428", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "1456518656674", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-1657046954644", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "10527516451", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-439002040", "480249"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "18576326", "19845"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-94006144", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "10512506", "11025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-94006144", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "18576326", "19845"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-439002040", "480249"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "10527516451", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-1657046954644", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "1456518656674", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-43640261428", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "31230935552", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "7665908", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "6224468", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-9011252", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-6849092", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "9869252", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "7226612", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-806084", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-575084", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "841196", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "117604", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-78916", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-10844", "63"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "80788", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "54652", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-9132", "35"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "6088", "35"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "90308", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "19804", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-98228", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-21292", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "1167868", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "83484", "385"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-251684", "693"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-89028", "385"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "3526916", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "1234364", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-3822068", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-3966212", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "4206452", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "4302548", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-4873118", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-4873118", "15015"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-3044", "35"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "4873118", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-3822068", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "3245492", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-2822212", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "190084", "1155"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-33212", "231"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "2612", "21"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-11092", "105"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-6088", "35"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "3044", "35"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-23756", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "19868", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-171508", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "117916", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-701308", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-362612", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "1900148", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-4873118", "45045"]]}, {"key": ["R", -15, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -14, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -13, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -12, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -11, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -10, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -9, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -8, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -7, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -6, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -5, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -4, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -3, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -2, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -1, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", 0, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "19": [{"key": ["R", -17, 1], "coef": [[[], "152111723116916881", "1477718008767000"], [["z3"], "-32", "1"]]}, {"key": ["R", -16, 1], "coef": [[[], "-2498724984967892", "14208827007375"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -15, 1], "coef": [[[], "96214379069348833", "443315402630100"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -14, 1], "coef": [[[], "-372962203628354789", "1688820581448000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -13, 1], "coef": [[[], "12181840477610589691", "59108720350680000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -12, 1], "coef": [[[], "-31383612148488779293", "177326161052040000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -11, 1], "coef": [[[], "835906359282502559", "6084721212570000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -10, 1], "coef": [[[], "-144582204008196562963", "1655044169819040000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -9, 1], "coef": [[[], "30848892905874961", "1225454342112000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -8, 1], "coef": [[[], "33385996202933107471", "551681389939680000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -7, 1], "coef": [[[], "-583831382735566159", "6084721212570000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -6, 1], "coef": [[[], "77172811837899738911", "650195923857480000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -5, 1], "coef": [[[], "-1146494867072472320483", "8452547010147240000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -4, 1], "coef": [[[], "226424492012169437603", "1517123822334120000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -3, 1], "coef": [[[], "-3545034925211666243957", "22187935901636505000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -2, 1], "coef": [[[], "78548055141525416015951", "473342632568245440000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -1, 1], "coef": [[[], "-98716645331708860902119", "618986519512320960000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", 0, 1], "coef": [[[], "64618056150737925159343", "598524155230921920000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -17, 2], "coef": [[[], "-196365870523", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["R", -16, 2], "coef": [[[], "105290515909", "1929727800"], [["pi2"], "8", "1"]]}, {"key": ["R", -15, 2], "coef": [[[], "577246877107", "5789183400"], [["pi2"], "-88", "9"]]}, {"key": ["R", -14, 2], "coef": [[[], "-34209219997", "154378224"], [["pi2"], "100", "9"]]}, {"key": ["R", -13, 2], "coef": [[[], "2040745956577", "6432426000"], [["pi2"], "-548", "45"]]}, {"key": ["R", -12, 2], "coef": [[[], "-22478344703663", "57891834000"], [["pi2"], "196", "15"]]}, {"key": ["R", -11, 2], "coef": [[[], "29635723340681", "67540473000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -10, 2], "coef": [[[], "-15858519480893", "33770236500"], [["pi2"], "1522", "105"]]}, {"key": ["R", -9, 2], "coef": [[[], "292532496196667", "607864257000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -8, 2], "coef": [[[], "-142840866755401", "303932128500"], [["pi2"], "14762", "945"]]}, {"key": ["R", -7, 2], "coef": [[[], "35213536825423787", "73551575097000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -6, 2], "coef": [[[], "-5544129607401193", "11315626938000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -5, 2], "coef": [[[], "12372767142691301251", "24860432382786000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -4, 2], "coef": [[[], "-1768192699447887679", "3551490340398000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -3, 2], "coef": [[[], "863635705540595399", "1775745170199000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -2, 2], "coef": [[[], "-6487603026981798157", "14205961361592000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -1, 2], "coef": [[[], "1628664531378572454073", "4105522833500088000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", 0, 2], "coef": [[[], "-161495733018411247459", "586503261928584000"], [["pi2"], "14274301", "765765"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-36511856930640461", "134338000797000"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "6610416988260073", "12630068451000"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-265278558279671", "568134567000"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "167674012373617", "426100925250"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-7030648409579", "21851329500"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "10323615268849", "40581040500"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-137203121563", "720373500"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "1405040963", "10914750"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "-33354814", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "33354814", "496125"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-1405040963", "10914750"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "137203121563", "720373500"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-10323615268849", "40581040500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "7030648409579", "21851329500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-167674012373617", "426100925250"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "265278558279671", "568134567000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-6610416988260073", "12630068451000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "36511856930640461", "134338000797000"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "-27661780553", "87714900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "-27661780553", "87714900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "715420319", "8246700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "715420319", "8246700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "-12252017", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "-12252017", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-167588683", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-167588683", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "7112384", "121275"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "7112384", "121275"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-5347094", "75075"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-5347094", "75075"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "3962792", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "3962792", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-825493", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-825493", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "491587", "7350"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "491587", "7350"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-9778141", "198450"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-9778141", "198450"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "491587", "7350"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "491587", "7350"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-825493", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-825493", "11025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "3962792", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "3962792", "51975"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-5347094", "75075"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-5347094", "75075"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "7112384", "121275"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "7112384", "121275"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-167588683", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-167588683", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-12252017", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-12252017", "2102100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "715420319", "8246700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "715420319", "8246700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-27661780553", "87714900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-27661780553", "87714900"], [["pi2"], "-16", "3"]]}, {"key": ["R", -17, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["R", -16, 3], "coef": [[[], "127107349", "765765"]]}, {"key": ["R", -15, 3], "coef": [[[], "-12843781", "69615"]]}, {"key": ["R", -14, 3], "coef": [[[], "182182615", "918918"]]}, {"key": ["R", -13, 3], "coef": [[[], "-4665527701", "22972950"]]}, {"key": ["R", -12, 3], "coef": [[[], "4743529711", "22972950"]]}, {"key": ["R", -11, 3], "coef": [[[], "-167123384", "812175"]]}, {"key": ["R", -10, 3], "coef": [[[], "21893969453", "107207100"]]}, {"key": ["R", -9, 3], "coef": [[[], "-26473141", "132300"]]}, {"key": ["R", -8, 3], "coef": [[[], "188323021829", "964863900"]]}, {"key": ["R", -7, 3], "coef": [[[], "-1034692124357", "5306751450"]]}, {"key": ["R", -6, 3], "coef": [[[], "523496632786", "2653375725"]]}, {"key": ["R", -5, 3], "coef": [[[], "-6906613539013", "34493884425"]]}, {"key": ["R", -4, 3], "coef": [[[], "143664918538", "703956825"]]}, {"key": ["R", -3, 3], "coef": [[[], "-409900681213", "1971079110"]]}, {"key": ["R", -2, 3], "coef": [[[], "1673715495973", "7884316440"]]}, {"key": ["R", -1, 3], "coef": [[[], "-29014343781557", "134033379480"]]}, {"key": ["R", 0, 3], "coef": [[[], "29608882035581", "134033379480"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "9051712240448", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-12971060527000", "23455841409"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "301045242314", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-68786548594", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "1854224099809", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-77669239411", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "2364265517", "2401245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-480784462", "480249"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "20036936", "19845"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-100679314", "99225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "20036936", "19845"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-480784462", "480249"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "2364265517", "2401245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-77669239411", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "1854224099809", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-68786548594", "81162081"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "301045242314", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-12971060527000", "23455841409"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "9051712240448", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "133293406", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "108788926", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-9197438", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-7035278", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "10068308", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "7425668", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-10692932", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-7689932", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "11166548", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "1575052", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-887396", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-123148", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "909836", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "124468", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-84316", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-11384", "63"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "28516", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-57032", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-92828", "315"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-20392", "105"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "1099228", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "239012", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-1177108", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-253532", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "16337284", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1162292", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-3485732", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-1228644", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "3725972", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "1300716", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-4008254", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-4152398", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "74482654", "153153"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "76116286", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-28548602", "51051"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-28548602", "85085"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "28516", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "28548602", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-67948126", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "3431678", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-3021268", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "2684932", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-477956", "3003"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "32596", "231"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-28636", "231"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "2252", "21"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "57032", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-28516", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "25268", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-240148", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "199228", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-1998604", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "1319068", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-502252", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-548798", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "35275486", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-28548602", "255255"]]}, {"key": ["R", -17, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -16, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -15, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -14, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -13, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -12, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -11, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -10, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -9, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -8, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -7, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -6, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -5, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -4, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -3, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -2, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -1, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", 0, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "21": [{"key": ["R", -19, 1], "coef": [[[], "25916763783694057889", "266728100582443500"], [["z3"], "-32", "1"]]}, {"key": ["R", -18, 1], "coef": [[[], "-187636880494762527799", "1066912402329774000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -17, 1], "coef": [[[], "178780389617725925261", "800184301747330500"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -16, 1], "coef": [[[], "-426909584273814136721", "1828992689708184000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -15, 1], "coef": [[[], "14400640394814670777117", "64014744139786440000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -14, 1], "coef": [[[], "-12968843178633883396813", "64014744139786440000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -13, 1], "coef": [[[], "5883063181982057462887", "34469477613731160000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -12, 1], "coef": [[[], "-233229694128157061650669", "1792412835914020320000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -11, 1], "coef": [[[], "436481110356924602437907", "5377238507742060960000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -10, 1], "coef": [[[], "-227204927280520981", "10583469318240000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -9, 1], "coef": [[[], "-3495275725284846247681007", "59149623585162670560000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -8, 1], "coef": [[[], "203307655364527548503521", "2190726799450469280000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -7, 1], "coef": [[[], "-2444585750560973916259061", "21359586294642075480000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -6, 1], "coef": [[[], "2791907874357394689598921", "21359586294642075480000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -5, 1], "coef": [[[], "-1843404527066402710050659", "12815751776785245288000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -4, 1], "coef": [[[], "79361797520601296320061063", "512630071071409811520000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -3, 1], "coef": [[[], "-1422626551178231363066758261", "8714711208213966795840000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -2, 1], "coef": [[[], "4376626994990817475853826523", "26144133624641900387520000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -1, 1], "coef": [[[], "-78721092861217421825140942477", "496738538868196107362880000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", 0, 1], "coef": [[[], "50971117813977987331468989223", "496738538868196107362880000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -19, 2], "coef": [[[], "-818352380297", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["R", -18, 2], "coef": [[[], "916662859993", "12221609400"], [["pi2"], "8", "1"]]}, {"key": ["R", -17, 2], "coef": [[[], "824912974187", "9999498600"], [["pi2"], "-88", "9"]]}, {"key": ["R", -16, 2], "coef": [[[], "-4185604986991", "19998997200"], [["pi2"], "100", "9"]]}, {"key": ["R", -15, 2], "coef": [[[], "68419372832501", "219988969200"], [["pi2"], "-548", "45"]]}, {"key": ["R", -14, 2], "coef": [[[], "-8736429987323", "22447854000"], [["pi2"], "196", "15"]]}, {"key": ["R", -13, 2], "coef": [[[], "313686305512249", "699964902000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -12, 2], "coef": [[[], "-3766610928606749", "7699613922000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -11, 2], "coef": [[[], "228265551988501", "444208495500"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -10, 2], "coef": [[[], "-547602144477343", "1049947353000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -9, 2], "coef": [[[], "355855451243331349", "698739963421500"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -8, 2], "coef": [[[], "-1444173941370806731", "2794959853686000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -7, 2], "coef": [[[], "249227341591533707599", "472348215272934000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -6, 2], "coef": [[[], "-36201535019172678367", "67478316467562000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -5, 2], "coef": [[[], "5206235507915352451", "9639759495366000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -4, 2], "coef": [[[], "-144477205021213101313", "269913265870248000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -3, 2], "coef": [[[], "40423570536581383977367", "78004933836501672000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -2, 2], "coef": [[[], "-37641038894999467149907", "78004933836501672000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -1, 2], "coef": [[[], "1673045249013900724836001", "4022825873568157656000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", 0, 2], "coef": [[[], "-8070161522779857642168637", "28159781114977103592000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-18843952105316485691", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "292289368544783703091", "533456201164887000"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-733121747814906271", "1477718008767000"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "209779308537623497", "492572669589000"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-304232448034769", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "249337695132437", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-197625154124449", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "432421196923", "2484553500"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-12122582509", "102910500"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "175970794", "2858625"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-175970794", "2858625"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "12122582509", "102910500"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-432421196923", "2484553500"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "197625154124449", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-249337695132437", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "304232448034769", "852201850500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-209779308537623497", "492572669589000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "733121747814906271", "1477718008767000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-292289368544783703091", "533456201164887000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "18843952105316485691", "66682025145610875"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "-1240466000897", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "-1240466000897", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "1893330810937", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "1893330810937", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "-18103807243", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "-18103807243", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-8145870839", "321621300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-8145870839", "321621300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "968231647", "18918900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "968231647", "18918900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-62906216", "945945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-62906216", "945945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "353053802", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "353053802", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-364879712", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-364879712", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "54215803", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "54215803", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-144651179", "2182950"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-144651179", "2182950"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "1968329", "39690"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "1968329", "39690"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-144651179", "2182950"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-144651179", "2182950"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "54215803", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "54215803", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-364879712", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-364879712", "4729725"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "353053802", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "353053802", "4729725"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-62906216", "945945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-62906216", "945945"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "968231647", "18918900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "968231647", "18918900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-8145870839", "321621300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-8145870839", "321621300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-18103807243", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-18103807243", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "1893330810937", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "1893330810937", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-1240466000897", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-1240466000897", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["R", -19, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["R", -18, 3], "coef": [[[], "276589091", "1616615"]]}, {"key": ["R", -17, 3], "coef": [[[], "-252610591", "1322685"]]}, {"key": ["R", -16, 3], "coef": [[[], "1997604761", "9699690"]]}, {"key": ["R", -15, 3], "coef": [[[], "-1233246359", "5819814"]]}, {"key": ["R", -14, 3], "coef": [[[], "13494770317", "62355150"]]}, {"key": ["R", -13, 3], "coef": [[[], "-60234748433", "277763850"]]}, {"key": ["R", -12, 3], "coef": [[[], "1323117745991", "6110804700"]]}, {"key": ["R", -11, 3], "coef": [[[], "-1306005024421", "6110804700"]]}, {"key": ["R", -10, 3], "coef": [[[], "27818989", "132300"]]}, {"key": ["R", -9, 3], "coef": [[[], "-13778850439847", "67218851700"]]}, {"key": ["R", -8, 3], "coef": [[[], "41354815209031", "201656555100"]]}, {"key": ["R", -7, 3], "coef": [[[], "-135452259722062", "655383804075"]]}, {"key": ["R", -6, 3], "coef": [[[], "19626151944991", "93626257725"]]}, {"key": ["R", -5, 3], "coef": [[[], "-2846635315486", "13375179675"]]}, {"key": ["R", -4, 3], "coef": [[[], "32453213134231", "149802012360"]]}, {"key": ["R", -3, 3], "coef": [[[], "-561318085431647", "2546634210120"]]}, {"key": ["R", -2, 3], "coef": [[[], "114350902589947", "509326842024"]]}, {"key": ["R", -1, 3], "coef": [[[], "-1579333934367971", "6912292856040"]]}, {"key": ["R", 0, 3], "coef": [[[], "11256448518043769", "48386049992280"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "3275173988052608", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-23991508469751464", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "89504554490228", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-102596234761898", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "384043234391", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-2017745930281", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "83343155659", "81162081"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-425315092733", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "509446711", "480249"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-2563045736", "2401245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "106322854", "99225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-2563045736", "2401245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "509446711", "480249"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-425315092733", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "83343155659", "81162081"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-2017745930281", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "384043234391", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-102596234761898", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "89504554490228", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-23991508469751464", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "3275173988052608", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "860981678", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "705786638", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-53053082", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-40800842", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "174134206", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "129209326", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-10879118", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-7876118", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "11365604", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "8074316", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-11749988", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-1643692", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "12058868", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "1664284", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-946796", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-129088", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "320732", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "129704", "693"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-29524", "105"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "59048", "315"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "348956", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "690856", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-1117708", "3465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-243632", "1155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "15444964", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "3338156", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-16371604", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-3509756", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "17332564", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1228644", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-3671918", "9009"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-1290706", "5005"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "66314494", "153153"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "23103162", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-23647706", "51051"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-24464522", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "488513582", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "498859918", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-558351350", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-111670270", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-29524", "315"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "111670270", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-447128238", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "20380442", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-54334526", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "2871118", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-2588836", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "466516", "3003"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-418468", "3003"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "28636", "231"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-75436", "693"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-59048", "315"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "29524", "315"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-292508", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "258628", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-2890924", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "2376124", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-1799548", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "1132882", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-5565314", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-4044122", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "240201518", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-111670270", "969969"]]}, {"key": ["R", -19, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -18, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -17, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -16, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -15, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -14, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -13, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -12, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -11, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -10, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -9, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -8, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -7, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -6, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -5, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -4, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -3, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -2, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -1, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", 0, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "23": [{"key": ["R", -21, 1], "coef": [[[], "133992551270600285477", "1467004553203439250"], [["z3"], "-32", "1"]]}, {"key": ["R", -20, 1], "coef": [[[], "-108128418892579269407", "617686127664606000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -19, 1], "coef": [[[], "1606563696537345762521", "7041621855376508400"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -18, 1], "coef": [[[], "-34282208986951713444229", "140832437107530168000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -17, 1], "coef": [[[], "24165655246498343573711", "100594597933950120000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -16, 1], "coef": [[[], "-157247751399015322381057", "704162185537650840000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -15, 1], "coef": [[[], "972715655765775559370449", "4929135298763555880000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -14, 1], "coef": [[[], "-3226262775820944488780639", "19716541195054223520000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -13, 1], "coef": [[[], "7284831278938807840074877", "59149623585162670560000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -12, 1], "coef": [[[], "-4455972080477401716897349", "59149623585162670560000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -11, 1], "coef": [[[], "2806244234313837332341", "154952574288351840000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -10, 1], "coef": [[[], "3432414412382393597355491", "59149623585162670560000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -9, 1], "coef": [[[], "-69291474847760568037957391", "768945106607114717280000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -8, 1], "coef": [[[], "728349953283018616390163", "6572180398351407840000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -7, 1], "coef": [[[], "-1619072119926532442711207", "12815751776785245288000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -6, 1], "coef": [[[], "14248530718317955510088719", "102526014214281962304000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -5, 1], "coef": [[[], "-260854190189333354200837451", "1742942241642793359168000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -4, 1], "coef": [[[], "4151160184569979467559207393", "26144133624641900387520000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -3, 1], "coef": [[[], "-82262068072391378016978073057", "496738538868196107362880000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -2, 1], "coef": [[[], "83507321215083931344290426683", "496738538868196107362880000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -1, 1], "coef": [[[], "-6000731425940466497019907651", "38210656836015085181760000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", 0, 1], "coef": [[[], "531556530749135899216029331193", "5464123927550157180991680000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -21, 2], "coef": [[[], "-9746337067627", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["R", -20, 2], "coef": [[[], "2540710430887", "26887540680"], [["pi2"], "8", "1"]]}, {"key": ["R", -19, 2], "coef": [[[], "119364234439", "1819457640"], [["pi2"], "-88", "9"]]}, {"key": ["R", -18, 2], "coef": [[[], "-1471935667757", "7491884400"], [["pi2"], "100", "9"]]}, {"key": ["R", -17, 2], "coef": [[[], "733670415154099", "2419878661200"], [["pi2"], "-548", "45"]]}, {"key": ["R", -16, 2], "coef": [[[], "-104097947973269", "268875406800"], [["pi2"], "196", "15"]]}, {"key": ["R", -15, 2], "coef": [[[], "2556721079070929", "5646383542800"], [["pi2"], "-484", "35"]]}, {"key": ["R", -14, 2], "coef": [[[], "-42488349447462829", "84695753142000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -13, 2], "coef": [[[], "7163725067570063", "13373013654000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -12, 2], "coef": [[[], "-141060837347005151", "254087259426000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -11, 2], "coef": [[[], "782479821185958053", "1397479926843000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -10, 2], "coef": [[[], "-80423710016657899", "147103150194000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -9, 2], "coef": [[[], "15367010568517248947", "27785189133702000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -8, 2], "coef": [[[], "-266148394857323893969", "472348215272934000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -7, 2], "coef": [[[], "270630619267219566409", "472348215272934000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -6, 2], "coef": [[[], "-156173400390516846613", "269913265870248000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -5, 2], "coef": [[[], "45096538729083412286257", "78004933836501672000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -4, 2], "coef": [[[], "-44366569083420572260957", "78004933836501672000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -3, 2], "coef": [[[], "15397254057602010897086107", "28159781114977103592000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -2, 2], "coef": [[[], "-14242741918627716150212737", "28159781114977103592000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -1, 2], "coef": [[[], "85387917383542683407376859", "197118467804839725144000"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", 0, 2], "coef": [[[], "-58494544878004212065722159", "197118467804839725144000"], [["pi2"], "6364399", "323323"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-857879668631451463579", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "5848613738822364439", "10258773099324750"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-34835043648444836921", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "242661479113146517891", "533456201164887000"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-286944593922952523", "738859004383500"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "80361991698177263", "246286334794500"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-2115662337134", "7890757875"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "60530388950179", "284067283500"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-10503121084873", "65553988500"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "13219519589747", "121743121500"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "-8178134791", "144074700"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "8178134791", "144074700"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-13219519589747", "121743121500"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "10503121084873", "65553988500"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-60530388950179", "284067283500"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "2115662337134", "7890757875"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-80361991698177263", "246286334794500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "286944593922952523", "738859004383500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-242661479113146517891", "533456201164887000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "34835043648444836921", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-5848613738822364439", "10258773099324750"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "857879668631451463579", "2934009106406878500"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "-14509707855187", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "-14509707855187", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "33533241989", "282037140"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "33533241989", "282037140"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "-114384772793", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "-114384772793", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-281140166063", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-281140166063", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "41861861597", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "41861861597", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-3917841091", "64324260"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-3917841091", "64324260"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "30030571", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "30030571", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-24180406", "315315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-24180406", "315315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "56384983", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "56384983", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-2100330077", "28378350"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-2100330077", "28378350"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "5735165", "87318"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "5735165", "87318"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-239437889", "4802490"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-239437889", "4802490"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "5735165", "87318"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "5735165", "87318"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-2100330077", "28378350"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-2100330077", "28378350"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "56384983", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "56384983", "727650"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-24180406", "315315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-24180406", "315315"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "30030571", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "30030571", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-3917841091", "64324260"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-3917841091", "64324260"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "41861861597", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "41861861597", "964863900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-281140166063", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-281140166063", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-114384772793", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-114384772793", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "33533241989", "282037140"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "33533241989", "282037140"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-14509707855187", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-14509707855187", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["R", -21, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["R", -20, 3], "coef": [[[], "56809303", "323323"]]}, {"key": ["R", -19, 3], "coef": [[[], "-190911319", "969969"]]}, {"key": ["R", -18, 3], "coef": [[[], "2064435161", "9699690"]]}, {"key": ["R", -17, 3], "coef": [[[], "-581365709", "2645370"]]}, {"key": ["R", -16, 3], "coef": [[[], "114980389", "510510"]]}, {"key": ["R", -15, 3], "coef": [[[], "-46160809771", "203693490"]]}, {"key": ["R", -14, 3], "coef": [[[], "1388828350691", "6110804700"]]}, {"key": ["R", -13, 3], "coef": [[[], "-1378141510871", "6110804700"]]}, {"key": ["R", -12, 3], "coef": [[[], "1364033783531", "6110804700"]]}, {"key": ["R", -11, 3], "coef": [[[], "-3508848949", "16008300"]]}, {"key": ["R", -10, 3], "coef": [[[], "14424471708601", "67218851700"]]}, {"key": ["R", -9, 3], "coef": [[[], "-187107244775161", "873845072100"]]}, {"key": ["R", -8, 3], "coef": [[[], "565779421127623", "2621535216300"]]}, {"key": ["R", -7, 3], "coef": [[[], "-142987149468589", "655383804075"]]}, {"key": ["R", -6, 3], "coef": [[[], "8726108643569", "39421582200"]]}, {"key": ["R", -5, 3], "coef": [[[], "-2860380981522067", "12733171050600"]]}, {"key": ["R", -4, 3], "coef": [[[], "581515843560767", "2546634210120"]]}, {"key": ["R", -3, 3], "coef": [[[], "-11225235647811797", "48386049992280"]]}, {"key": ["R", -2, 3], "coef": [[[], "11413294726849913", "48386049992280"]]}, {"key": ["R", -1, 3], "coef": [[[], "-81169232347500863", "338702349945960"]]}, {"key": ["R", 0, 3], "coef": [[[], "82494882923667143", "338702349945960"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "3281318248369088", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-24514357094227928", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "33124189026250964", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-38072230777903964", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "114390221637569", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-602627749757419", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "2159392395241", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-2210592845971", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "89775017953", "81162081"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-452932848899", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "13462070029", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-13504270894", "12006225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "13462070029", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-452932848899", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "89775017953", "81162081"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-2210592845971", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "2159392395241", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-602627749757419", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "114390221637569", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-38072230777903964", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "33124189026250964", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-24514357094227928", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "3281318248369088", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "58408778", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "48062442", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-204787294", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-158228782", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "1119640078", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "278371946", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-62582602", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-15188534", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "196188238", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "140236342", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-11936174", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-8404646", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "1751132", "6435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "8520476", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-1788884", "6435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-1720912", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "4246516", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "1732352", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-331204", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-668848", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "334844", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-669688", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-118988", "385"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-707488", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "1640476", "5005"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "9674128", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-15599404", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-483008", "2145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "16440244", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "505316", "2145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-17302534", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-3695942", "15015"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "309518438", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "21877938", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-21741802", "51051"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-68628806", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "436781902", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "1367250554", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-465234326", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-96150766", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "167887858", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "102801982", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-190931970", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-114559182", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "334844", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "114559182", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-92455646", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "80631262", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-1082726314", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "51611806", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-46983182", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "2518766", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-2291396", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "415036", "3003"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-1119268", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "382724", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "669688", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-334844", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "305444", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-3571604", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "3148324", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-2691868", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "2189938", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-27619346", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "1828466", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-6152294", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-18553246", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "17023434", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-38186394", "323323"]]}, {"key": ["R", -21, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -20, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -19, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -18, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -17, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -16, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -15, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -14, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -13, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -12, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -11, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -10, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -9, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -8, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -7, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -6, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -5, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -4, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -3, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -2, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -1, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", 0, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "25": [{"key": ["R", -23, 1], "coef": [[[], "530888019147276254440489", "6208363269156954906000"], [["z3"], "-32", "1"]]}, {"key": ["R", -22, 1], "coef": [[[], "-2155928135946606781282189", "12416726538313909812000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -21, 1], "coef": [[[], "107849413770376842100699", "465627245186771617950"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -20, 1], "coef": [[[], "-334589097066811734891533", "1330363557676490337000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -19, 1], "coef": [[[], "94170577670960601903119333", "372501796149417294360000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -18, 1], "coef": [[[], "-89566042822806717485727043", "372501796149417294360000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -17, 1], "coef": [[[], "571798805852169469154490691", "2607512573045921060520000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -16, 1], "coef": [[[], "-1991045852473384896214671799", "10430050292183684242080000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -15, 1], "coef": [[[], "4899681971773390476574241437", "31290150876551052726240000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -14, 1], "coef": [[[], "-3643006330923260730059430181", "31290150876551052726240000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -13, 1], "coef": [[[], "24077950517073136196620745111", "344191659642061579988640000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -12, 1], "coef": [[[], "-4104746615128654507571", "274146862202468640000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -11, 1], "coef": [[[], "-255878332440249378318188658157", "4474491575346800539852320000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -10, 1], "coef": [[[], "35734733996420576184226548647", "406771961395163685441120000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -9, 1], "coef": [[[], "-350331116570401279727922523", "3254175691161309483528960"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -8, 1], "coef": [[[], "3322637627759784119952690257", "27118130759677579029408000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -7, 1], "coef": [[[], "-124095940336645476841048591199", "922016445829037686999872000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -6, 1], "coef": [[[], "80172974120666942583789493813", "553209867497422612199923200"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -5, 1], "coef": [[[], "-735322753229833617981918123301", "4777721582932286196272064000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -4, 1], "coef": [[[], "42471326686826053038907221049897", "262774687061275740794963520000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -3, 1], "coef": [[[], "-43925758503063690691151414137147", "262774687061275740794963520000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -2, 1], "coef": [[[], "486378175378403041506001213342997", "2890521557674033148744598720000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -1, 1], "coef": [[[], "-10325028134535173903515530334994431", "66481995826502762421125770560000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", 0, 1], "coef": [[[], "382298760568011705986369980126111", "4155124739156422651320360660000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -23, 2], "coef": [[[], "-240299340572891", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["R", -22, 2], "coef": [[[], "69948298385411", "618413435640"], [["pi2"], "8", "1"]]}, {"key": ["R", -21, 2], "coef": [[[], "24849975471379", "505974629160"], [["pi2"], "-88", "9"]]}, {"key": ["R", -20, 2], "coef": [[[], "-408338876031803", "2226288368304"], [["pi2"], "100", "9"]]}, {"key": ["R", -19, 2], "coef": [[[], "16382138139101453", "55657209207600"], [["pi2"], "-548", "45"]]}, {"key": ["R", -18, 2], "coef": [[[], "-7108399338563581", "18552403069200"], [["pi2"], "196", "15"]]}, {"key": ["R", -17, 2], "coef": [[[], "58995760313336947", "129866821484400"], [["pi2"], "-484", "35"]]}, {"key": ["R", -16, 2], "coef": [[[], "-7350012579435373", "14429646831600"], [["pi2"], "1522", "105"]]}, {"key": ["R", -15, 2], "coef": [[[], "643555120095446213", "1168801393359600"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -14, 2], "coef": [[[], "-307436253560657933", "531273360618000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -13, 2], "coef": [[[], "38197041038643604763", "64284076634778000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -12, 2], "coef": [[[], "-1474609000325043673", "2472464485953000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -11, 2], "coef": [[[], "6329529342321905440247", "10864008951277482000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -10, 2], "coef": [[[], "-375699192085620001201", "639059350075146000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -9, 2], "coef": [[[], "341801054578088278133", "571789944804078000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -8, 2], "coef": [[[], "-776413339178607502577", "1278118700150292000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -7, 2], "coef": [[[], "7717164951105043540986197", "12558794347676769192000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -6, 2], "coef": [[[], "-1106646207848252487187511", "1794113478239538456000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -5, 2], "coef": [[[], "56674331111549440026289493", "92524995092067626088000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -4, 2], "coef": [[[], "-387987196677435799564362401", "647674965644473382616000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -3, 2], "coef": [[[], "2596191379992706868455800257", "4533724759511313678312000"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -2, 2], "coef": [[[], "-2388659222967000136904021357", "4533724759511313678312000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -1, 2], "coef": [[[], "1076649929853473439103798662953", "2398340397781484935827048000"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", 0, 2], "coef": [[[], "-366979956456602384206215569389", "1199170198890742467913524000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-1870919140450465953785989", "6208363269156954906000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "916309056931273656713941", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-1602902596748450256379", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "5833466056787756837", "12124004571929250"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-55562652528655274257", "133364050291221750"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "95086253555953499069", "266728100582443500"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-55474452335345606", "184714751095875"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "10158431844898163", "41047722465750"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-74652282719657", "378756378000"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "14056751602493", "94689094500"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-62416659803", "619783164"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "256457381891", "4869724860"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-256457381891", "4869724860"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "62416659803", "619783164"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-14056751602493", "94689094500"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "74652282719657", "378756378000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-10158431844898163", "41047722465750"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "55474452335345606", "184714751095875"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-95086253555953499069", "266728100582443500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "55562652528655274257", "133364050291221750"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-5833466056787756837", "12124004571929250"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "1602902596748450256379", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-916309056931273656713941", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "1870919140450465953785989", "6208363269156954906000"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "-352384297510691", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "-352384297510691", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "124027415853941", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "124027415853941", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "-1739963701867", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "-1739963701867", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-1847502773", "333316620"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-1847502773", "333316620"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "130088614603", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "130088614603", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-201026524891", "3666482820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-201026524891", "3666482820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "12977727289", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "12977727289", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-1599782321", "21441420"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-1599782321", "21441420"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "32742971", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "32742971", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-439850221", "5675670"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-439850221", "5675670"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "37900427", "515970"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "37900427", "515970"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-4066747967", "62432370"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-4066747967", "62432370"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "240505109", "4802490"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "240505109", "4802490"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-4066747967", "62432370"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-4066747967", "62432370"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "37900427", "515970"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "37900427", "515970"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-439850221", "5675670"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-439850221", "5675670"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "32742971", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "32742971", "420420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-1599782321", "21441420"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-1599782321", "21441420"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "12977727289", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "12977727289", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-201026524891", "3666482820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-201026524891", "3666482820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "130088614603", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "130088614603", "3666482820"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "-1847502773", "333316620"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "-1847502773", "333316620"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-1739963701867", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-1739963701867", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "124027415853941", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "124027415853941", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-352384297510691", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-352384297510691", "927620153460"], [["pi2"], "-16", "3"]]}, {"key": ["R", -23, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["R", -22, 3], "coef": [[[], "4013723149", "22309287"]]}, {"key": ["R", -21, 3], "coef": [[[], "-1229839453", "6084351"]]}, {"key": ["R", -20, 3], "coef": [[[], "3258314975", "14872858"]]}, {"key": ["R", -19, 3], "coef": [[[], "-3374094453", "14872858"]]}, {"key": ["R", -18, 3], "coef": [[[], "156035444479", "669278610"]]}, {"key": ["R", -17, 3], "coef": [[[], "-1102579628897", "4684950270"]]}, {"key": ["R", -16, 3], "coef": [[[], "246563693549", "1041100060"]]}, {"key": ["R", -15, 3], "coef": [[[], "-120589009399", "511085484"]]}, {"key": ["R", -14, 3], "coef": [[[], "2996987047403", "12777137100"]]}, {"key": ["R", -13, 3], "coef": [[[], "-357947557719023", "1546033589100"]]}, {"key": ["R", -12, 3], "coef": [[[], "405579421", "1778700"]]}, {"key": ["R", -11, 3], "coef": [[[], "-4485868511213699", "20098436658300"]]}, {"key": ["R", -10, 3], "coef": [[[], "4481141958160919", "20098436658300"]]}, {"key": ["R", -9, 3], "coef": [[[], "-4504918151854171", "20098436658300"]]}, {"key": ["R", -8, 3], "coef": [[[], "27315854203703371", "120590619949800"]]}, {"key": ["R", -7, 3], "coef": [[[], "-469882745137836227", "2050040539146600"]]}, {"key": ["R", -6, 3], "coef": [[[], "68075752403519501", "292862934163800"]]}, {"key": ["R", -5, 3], "coef": [[[], "-187379145362860577", "794913678444600"]]}, {"key": ["R", -4, 3], "coef": [[[], "266314135558724887", "1112879149822440"]]}, {"key": ["R", -3, 3], "coef": [[[], "-1891538927113840009", "7790154048757080"]]}, {"key": ["R", -2, 3], "coef": [[[], "1920311429964928369", "7790154048757080"]]}, {"key": ["R", -1, 3], "coef": [[[], "-44809593720413770727", "179173543121412840"]]}, {"key": ["R", 0, 3], "coef": [[[], "45472764736767046157", "179173543121412840"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "1738526972186815232", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-13220325516480572912", "22396692890176605"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "33863308631753528", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-39009700605176228", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "42402847905534758", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-223874106274560949", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "643675989369799", "586396035225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-660525231091969", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "2326346378866", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-2353378799281", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "2369530224571", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-2377744814461", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "14105732524", "12006225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-2377744814461", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "2369530224571", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-2353378799281", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "2326346378866", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-660525231091969", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "643675989369799", "586396035225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-223874106274560949", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "42402847905534758", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-39009700605176228", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "33863308631753528", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-13220325516480572912", "22396692890176605"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "1738526972186815232", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "1364564854", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "1126599126", "7436429"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-69225402", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-53705898", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "226958014", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "170053166", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-240999470", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-58778290", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "1259315614", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "301651202", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-68572586", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-48560594", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "30193954", "109395"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "147821062", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-1815482", "6435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-8790746", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "616124", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "8860816", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-625276", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-8908864", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "4429972", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "8936944", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-344084", "1155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "688168", "3465"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "1579324", "5005"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "9398944", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-1665644", "5005"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-1405552", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "5253188", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "1467328", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-16530334", "45045"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-509606", "2145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "294348998", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "9015082", "36465"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-102719026", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-21877938", "85085"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "2044233974", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1297412786", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-429022150", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-270346210", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "451931894", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "282540106", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-159892962", "323323"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-99039678", "323323"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "3967235534", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "2427934466", "7436429"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-13478229550", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-2695645910", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-344084", "3465"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "2695645910", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-2189968738", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "83520174", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-225635258", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "205681610", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-943050778", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "15207274", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-41926702", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "2261366", "15015"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-6193508", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "5616932", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-5045972", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-688168", "3465"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "344084", "3465"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-4121972", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "3756932", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-3372548", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "2962138", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-42788786", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "11475382", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-52710806", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "5886310", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "-661378", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-7147386", "323323"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "412701942", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["R", -23, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -22, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -21, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -20, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -19, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -18, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -17, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -16, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -15, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -14, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -13, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -12, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -11, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -10, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -9, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -8, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -7, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -6, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -5, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -4, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -3, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -2, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -1, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", 0, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "27": [{"key": ["R", -25, 1], "coef": [[[], "32172758799173642241528941", "403543612495202068890000"], [["z3"], "-32", "1"]]}, {"key": ["R", -24, 1], "coef": [[[], "-27724047160148501849770207", "161417444998080827556000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -23, 1], "coef": [[[], "113370979986956479107670739", "484252334994242482668000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -22, 1], "coef": [[[], "-17853260258982369563487647", "69178904999177497524000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -21, 1], "coef": [[[], "498071904865780525449995807", "1891610683571259697921875"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -20, 1], "coef": [[[], "-15426248818445881117857993179", "60531541874280310333500000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -19, 1], "coef": [[[], "1611638003471032288907046821", "6779532689919394757352000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -18, 1], "coef": [[[], "-28967789008142211111319147987", "135590653798387895147040000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -17, 1], "coef": [[[], "4406044158115713214766759921", "23927762435009628555360000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -16, 1], "coef": [[[], "-1521144646612410570918892058017", "10169299034879092136028000000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -15, 1], "coef": [[[], "31496906942061129061298010437", "286092811722941210988000000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -14, 1], "coef": [[[], "-290484922906563361789917565067", "4474491575346800539852320000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -13, 1], "coef": [[[], "94660667261387833895139731", "7829908531364706827040000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -12, 1], "coef": [[[], "253089209967892672414778580181", "4474491575346800539852320000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -11, 1], "coef": [[[], "-24574494187982738616336876067", "286092811722941210988000000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -10, 1], "coef": [[[], "1066913900617802838628698753197", "10169299034879092136028000000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -9, 1], "coef": [[[], "-164793592850774805820792042403", "1383024668743556530499808000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -8, 1], "coef": [[[], "36159095278475132816501471033", "276604933748711306099961600"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -7, 1], "coef": [[[], "-434639865483477553252569751099", "3091466906603244009352512000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -6, 1], "coef": [[[], "980942310100490509160409448890757", "6569367176531893519874088000000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -5, 1], "coef": [[[], "-1031629902472145098297852555653217", "6569367176531893519874088000000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -4, 1], "coef": [[[], "473049615092409430266661866087407", "2890521557674033148744598720000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -3, 1], "coef": [[[], "-11176896232541278011482093984380771", "66481995826502762421125770560000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", -2, 1], "coef": [[[], "164257043061584034700283140955867", "977676409213275917957731920000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -1, 1], "coef": [[[], "-15929407657765182041427294858864097", "103878118478910566283009016500000"], [["pi2"], "-240505109", "57629880"], [["z3"], "-68105044934", "557732175"]]}, {"key": ["R", 0, 1], "coef": [[[], "36070157298390033354162551181900157", "415512473915642265132036066000000"], [["pi2"], "40799043101", "9739449720"], [["z3"], "68791484534", "557732175"]]}, {"key": ["R", -25, 2], "coef": [[[], "-16611564426227347", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["R", -24, 2], "coef": [[[], "5262638799837919", "40196873316600"], [["pi2"], "8", "1"]]}, {"key": ["R", -23, 2], "coef": [[[], "1087114394247809", "32888350895400"], [["pi2"], "-88", "9"]]}, {"key": ["R", -22, 2], "coef": [[[], "-24644562769712311", "144708743939760"], [["pi2"], "100", "9"]]}, {"key": ["R", -21, 2], "coef": [[[], "5152345321828438499", "18088592992470000"], [["pi2"], "-548", "45"]]}, {"key": ["R", -20, 2], "coef": [[[], "-46485381389565127", "123051653010000"], [["pi2"], "196", "15"]]}, {"key": ["R", -19, 2], "coef": [[[], "47261692382047543", "104214116006000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -18, 2], "coef": [[[], "-867347069951497189", "1688268679297200"], [["pi2"], "1522", "105"]]}, {"key": ["R", -17, 2], "coef": [[[], "42606118549181481673", "75972090568374000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -16, 2], "coef": [[[], "-45246861299887309147", "75972090568374000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -15, 2], "coef": [[[], "4138373742453160885", "6685543970016912"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -14, 2], "coef": [[[], "-131849636759251287353", "208923249063028500"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -13, 2], "coef": [[[], "3429630557146589653621", "5432004475638741000"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -12, 2], "coef": [[[], "-1675820434878714130817", "2716002237819370500"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -11, 2], "coef": [[[], "6751243683750781655681", "10864008951277482000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -10, 2], "coef": [[[], "-13703798453320725307039", "21728017902554964000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -9, 2], "coef": [[[], "4021534042036050339329689", "6279397173838384596000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -8, 2], "coef": [[[], "-4070679127814844263190631", "6279397173838384596000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -7, 2], "coef": [[[], "2958455082252421083275661401", "4533724759511313678312000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -6, 2], "coef": [[[], "-2110379428708329410451909169", "3238374828222366913080000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -5, 2], "coef": [[[], "14595788299913018919463803763", "22668623797556568391560000"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -4, 2], "coef": [[[], "-2841046317306079282349891027", "4533724759511313678312000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -3, 2], "coef": [[[], "1430000860346805105668584359533", "2398340397781484935827048000"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", -2, 2], "coef": [[[], "-654926578780371265174397705839", "1199170198890742467913524000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["R", -1, 2], "coef": [[[], "69453555995072754952757825149169", "149896274861342808489190500000"], [["pi2"], "-34052522467", "1673196525"]]}, {"key": ["R", 0, 2], "coef": [[[], "-47152180893072536166413402774819", "149896274861342808489190500000"], [["pi2"], "34395742267", "1673196525"]]}, {"key": ["BA", 0, [], [[0, 1]], -26, 1], "coef": [[[], "-124942861537731219886676777", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -25, 1], "coef": [[[], "18904846841497540413045041", "31041816345784774530000"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-207523865142530605336517", "365197839362173818000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "784042258600883817905941", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-1297843811562178115509", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "25595377020086249723", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-87842848596337689287", "266728100582443500"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "2182876320421348571", "7844944134777750"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-679196367147114371", "2955436017534000"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "20072640329596993", "109460593242000"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-10476275205449", "75751275600"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "1778290285241", "18937818900"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "-25837151278", "526050525"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "25837151278", "526050525"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-1778290285241", "18937818900"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "10476275205449", "75751275600"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-20072640329596993", "109460593242000"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "679196367147114371", "2955436017534000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-2182876320421348571", "7844944134777750"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "87842848596337689287", "266728100582443500"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-25595377020086249723", "66682025145610875"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "1297843811562178115509", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-784042258600883817905941", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "207523865142530605336517", "365197839362173818000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-18904846841497540413045041", "31041816345784774530000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "124942861537731219886676777", "403543612495202068890000"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 1], "coef": [[[], "-24048474236229019", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 2], "coef": [[[], "-24048474236229019", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 1], "coef": [[[], "685449226413487", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 2], "coef": [[[], "685449226413487", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "-2980319915563", "54565891380"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "-2980319915563", "54565891380"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "3719500708061", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "3719500708061", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "1112365484609", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "1112365484609", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-888896931191", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-888896931191", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "1145534307191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "1145534307191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-3085457359", "43135092"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-3085457359", "43135092"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "14799017689", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "14799017689", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-15155724361", "192972780"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-15155724361", "192972780"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "4387390333", "56756700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "4387390333", "56756700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-22748988319", "312161850"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-22748988319", "312161850"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "4035325829", "62432370"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "4035325829", "62432370"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-40799043101", "811620810"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-40799043101", "811620810"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "4035325829", "62432370"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "4035325829", "62432370"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-22748988319", "312161850"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-22748988319", "312161850"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "4387390333", "56756700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "4387390333", "56756700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-15155724361", "192972780"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-15155724361", "192972780"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "14799017689", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "14799017689", "192972780"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-3085457359", "43135092"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-3085457359", "43135092"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "1145534307191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "1145534307191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-888896931191", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-888896931191", "18332414100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "1112365484609", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "1112365484609", "40331311020"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "3719500708061", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "3719500708061", "927620153460"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-2980319915563", "54565891380"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-2980319915563", "54565891380"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "685449226413487", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "685449226413487", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-24048474236229019", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-24048474236229019", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["R", -25, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["R", -24, 3], "coef": [[[], "34166929067", "185910725"]]}, {"key": ["R", -23, 3], "coef": [[[], "-6297297287", "30421755"]]}, {"key": ["R", -22, 3], "coef": [[[], "752218641019", "3346393050"]]}, {"key": ["R", -21, 3], "coef": [[[], "-300309851843", "1287074250"]]}, {"key": ["R", -20, 3], "coef": [[[], "574440961507", "2390280750"]]}, {"key": ["R", -19, 3], "coef": [[[], "-5697708356057", "23424751350"]]}, {"key": ["R", -18, 3], "coef": [[[], "2299658208389", "9369900540"]]}, {"key": ["R", -17, 3], "coef": [[[], "-3133957241113", "12777137100"]]}, {"key": ["R", -16, 3], "coef": [[[], "171930018469819", "702742540500"]]}, {"key": ["R", -15, 3], "coef": [[[], "-1874082119407439", "7730167945500"]]}, {"key": ["R", -14, 3], "coef": [[[], "8238943490621", "34356301980"]]}, {"key": ["R", -13, 3], "coef": [[[], "-212773460927", "901800900"]]}, {"key": ["R", -12, 3], "coef": [[[], "517294344127597", "2233159628700"]]}, {"key": ["R", -11, 3], "coef": [[[], "-23214507287676323", "100492183291500"]]}, {"key": ["R", -10, 3], "coef": [[[], "46684412976392701", "200984366583000"]]}, {"key": ["R", -9, 3], "coef": [[[], "-160043317053520633", "683346846382200"]]}, {"key": ["R", -8, 3], "coef": [[[], "485614452674341187", "2050040539146600"]]}, {"key": ["R", -7, 3], "coef": [[[], "-1867391170960580413", "7790154048757080"]]}, {"key": ["R", -6, 3], "coef": [[[], "6758926345138109119", "27821978745561000"]]}, {"key": ["R", -5, 3], "coef": [[[], "-47938680789601630153", "194753851218927000"]]}, {"key": ["R", -4, 3], "coef": [[[], "9721947965852372093", "38950770243785400"]]}, {"key": ["R", -3, 3], "coef": [[[], "-45325424188147615991", "179173543121412840"]]}, {"key": ["R", -2, 3], "coef": [[[], "229778531741902271521", "895867715607064200"]]}, {"key": ["R", -1, 3], "coef": [[[], "-5821055752113894277801", "22396692890176605000"]]}, {"key": ["R", 0, 3], "coef": [[[], "5899738289669258497201", "22396692890176605000"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 1], "coef": [[[], "217602549192346164544", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 1], "coef": [[[], "-1681518105095558776744", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "18272095776622017752", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-21089335497023083712", "22396692890176605"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "43412069695829762", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-229616054183862982", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "238771510478526232", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-245501522630928199", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "693623851101424", "586396035225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-703188700605634", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "491022966536", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-493620760007", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "2474617298026", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-2479937972836", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "2474617298026", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-493620760007", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "491022966536", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-703188700605634", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "693623851101424", "586396035225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-245501522630928199", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "238771510478526232", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-229616054183862982", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "43412069695829762", "42337793743245"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-21089335497023083712", "22396692890176605"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "18272095776622017752", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-1681518105095558776744", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "217602549192346164544", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 1], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 2], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 1], "coef": [[[], "103799904134", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 2], "coef": [[[], "85952474534", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-4837337462", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-3766491686", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "5283523202", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "3974711698", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-243888382", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-179223782", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "1274465606", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "920103598", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-1318807046", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-938579198", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "193626962", "692835"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "952990166", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-10421198", "36465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-50748494", "255255"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "10615678", "36465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "153606842", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-634142", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-1819010", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "642332", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "1827200", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-649196", "2145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-9160024", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "4583972", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9167944", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-4829492", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-1369672", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "5069732", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "1428016", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-5307242", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-1485346", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "94259146", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "26218706", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-98343226", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-3021234", "12155"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "1948160854", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "59494106", "230945"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-2031301054", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-431608734", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "2119983934", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "1342862762", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-443466710", "969969"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-279012946", "969969"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "10711877962", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "6688889078", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-11336537998", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-2338697318", "7436429"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "60966073094", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "62155901734", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-68791484534", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-68791484534", "185910725"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4583972", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 1], "coef": [[[], "68791484534", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 1], "coef": [[[], "-56206758534", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "1981748726", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-5380077574", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "214348346", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-988500754", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "304866118", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-282325886", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "13748674", "85085"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-114208546", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "1235098", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-1128628", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "5114612", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9167944", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-4583972", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "4259252", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-3922916", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "3570746", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-54360346", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "15851182", "255255"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-254205538", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "202104346", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-142982426", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "14770018", "969969"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "48277186", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-553954358", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "32410185734", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["R", -25, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -24, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -23, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -22, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -21, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -20, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -19, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -18, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -17, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -16, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -15, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -14, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -13, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -12, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -11, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -10, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -9, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -8, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -7, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -6, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -5, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -4, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -3, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", -2, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["R", -1, 4], "coef": [[[], "-34052522467", "185910725"]]}, {"key": ["R", 0, 4], "coef": [[[], "34395742267", "185910725"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -26, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -26, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -25, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -25, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -26, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -25, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "29": [{"key": ["R", -27, 1], "coef": [[[], "29863426055858298312899351", "403543612495202068890000"], [["z3"], "-32", "1"]]}, {"key": ["R", -26, 1], "coef": [[[], "-342927333924636090608159", "2022774999975950220000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -25, 1], "coef": [[[], "34960985801263360826956013", "148240510712523208980000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -24, 1], "coef": [[[], "-530098944000799509240893", "2012128815765550482000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -23, 1], "coef": [[[], "16474505331187007230223886049", "60531541874280310333500000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -22, 1], "coef": [[[], "-1865608641773585318502037307", "6984408677801574269250000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -21, 1], "coef": [[[], "29287524792572940632703148049", "115560216305444228818500000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -20, 1], "coef": [[[], "-789729574464231244500614338399", "3389766344959697378676000000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -19, 1], "coef": [[[], "58401357735447705941787798373", "281611357888959474536160000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -18, 1], "coef": [[[], "-1474428296755292754957305671523", "8320335573991984474932000000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -17, 1], "coef": [[[], "15979635620949480485128850704907", "111862289383670013496308000000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -16, 1], "coef": [[[], "-11643130972045638943008123194747", "111862289383670013496308000000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -15, 1], "coef": [[[], "87630132975180492036578049789671", "1454209761987710175452004000000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -14, 1], "coef": [[[], "-73494506672197196372757851", "7829908531364706827040000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -13, 1], "coef": [[[], "-81552461030619470332666894179961", "1454209761987710175452004000000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -12, 1], "coef": [[[], "2355628303644461036787055421713", "27965572345917503374077000000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -11, 1], "coef": [[[], "-194924162333844186199595953323479", "1901658919522390229437236000000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -10, 1], "coef": [[[], "16435289811850694207069104629781", "141445704757863736073844000000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -9, 1], "coef": [[[], "-1770563386507604047373207389271", "13911601079714598042086304000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -8, 1], "coef": [[[], "112280460861888646588677857547329", "821170897066486689984261000000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -7, 1], "coef": [[[], "-86641643971479374024748717163327", "597215197866535774534008000000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -6, 1], "coef": [[[], "11028751261318236194809590131528347", "72263038941850828718614968000000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -5, 1], "coef": [[[], "-264845174499433054511186346133732801", "1662049895662569060528144264000000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", -4, 1], "coef": [[[], "1829016859969497892870986161065661", "11080332637750460403520961760000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -3, 1], "coef": [[[], "-23354449781871314835757361356008901", "138504157971880755044012022000000"], [["pi2"], "-240505109", "57629880"], [["z3"], "-68105044934", "557732175"]]}, {"key": ["R", -2, 1], "coef": [[[], "1023088438838241334803767877273743", "6110477557582974487235824500000"], [["pi2"], "40799043101", "9739449720"], [["z3"], "68791484534", "557732175"]]}, {"key": ["R", -1, 1], "coef": [[[], "-565533621971918115531935394711248489", "3739612265240780386188324594000000"], [["pi2"], "-40799043101", "9739449720"], [["z3"], "-625072504006", "5019589575"]]}, {"key": ["R", 0, 1], "coef": [[[], "611055641137773463734880344267362131", "7479224530481560772376649188000000"], [["pi2"], "40931552621", "9739449720"], [["z3"], "630809177806", "5019589575"]]}, {"key": ["R", -27, 2], "coef": [[[], "-1950385193654263", "6699478886100"], [["pi2"], "-16", "3"]]}, {"key": ["R", -26, 2], "coef": [[[], "5949035752314803", "40196873316600"], [["pi2"], "8", "1"]]}, {"key": ["R", -25, 2], "coef": [[[], "16386281772859", "939667168440"], [["pi2"], "-88", "9"]]}, {"key": ["R", -24, 2], "coef": [[[], "-1750354624810543", "11131441841520"], [["pi2"], "100", "9"]]}, {"key": ["R", -23, 2], "coef": [[[], "4972967437202948399", "18088592992470000"], [["pi2"], "-548", "45"]]}, {"key": ["R", -22, 2], "coef": [[[], "-2239498262997239603", "6029530997490000"], [["pi2"], "196", "15"]]}, {"key": ["R", -21, 2], "coef": [[[], "1730890967059239751", "3836974271130000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -20, 2], "coef": [[[], "-1145611858465539469", "2221406156970000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -19, 2], "coef": [[[], "25874015404322438747", "45583254341024400"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -18, 2], "coef": [[[], "-547558913202009817", "900854828874000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -17, 2], "coef": [[[], "40979782506177829289", "64284076634778000"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -16, 2], "coef": [[[], "-45747313016234135773", "69641083021009500"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -15, 2], "coef": [[[], "13404617295719920973", "20118535094958300"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -14, 2], "coef": [[[], "-3611523533052588739921", "5432004475638741000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -13, 2], "coef": [[[], "1765816281960676654519", "2716002237819370500"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -12, 2], "coef": [[[], "-308785914919145827217", "472348215272934000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -11, 2], "coef": [[[], "4159710771630426635310847", "6279397173838384596000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -10, 2], "coef": [[[], "-12659772982112744044303223", "18838191521515153788000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -9, 2], "coef": [[[], "4626958997252112541700427773", "6800587139266970517468000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -8, 2], "coef": [[[], "-485934900025868055036961919", "708394493673642762236250"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -7, 2], "coef": [[[], "15585407057006459145233407063", "22668623797556568391560000"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -6, 2], "coef": [[[], "-15497563987193056589061014203", "22668623797556568391560000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -5, 2], "coef": [[[], "8065969240295571135052552714927", "11991701988907424679135240000"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", -4, 2], "coef": [[[], "-390921743056826524371991106807", "599585099445371233956762000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["R", -3, 2], "coef": [[[], "92628584007654919939370723952419", "149896274861342808489190500000"], [["pi2"], "-34052522467", "1673196525"]]}, {"key": ["R", -2, 2], "coef": [[[], "-84528852283589007124615720685669", "149896274861342808489190500000"], [["pi2"], "34395742267", "1673196525"]]}, {"key": ["R", -1, 2], "coef": [[[], "1929165136113356822708287826463713", "4047199421256255829208143500000"], [["pi2"], "-312536252003", "15058768725"]]}, {"key": ["R", 0, 2], "coef": [[[], "-326274252594353904430475229994997", "1011799855314063957302035875000"], [["pi2"], "315404588903", "15058768725"]]}, {"key": ["BA", 0, [], [[0, 1]], -28, 1], "coef": [[[], "-128033440612941528047709187", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -27, 1], "coef": [[[], "252728571730946802671217041", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -26, 1], "coef": [[[], "-13969866583477695413862457", "23737859558541298170000"]]}, {"key": ["BA", 0, [], [[0, 1]], -25, 1], "coef": [[[], "16366859574187569688630721", "31041816345784774530000"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-222520143787675179832153", "477566405319765762000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "634559828044872294663823", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-1043726771788934322517", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "7422645905926743487", "24248009143858500"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-276593794875872651423", "1066912402329774000"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "4488397156024315601", "20919851026074000"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-3071135867892019", "17911733439600"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "72669917161319", "561336375600"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-5451516276061", "61978316400"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "1960774949186", "42610092525"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "-1960774949186", "42610092525"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "5451516276061", "61978316400"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-72669917161319", "561336375600"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "3071135867892019", "17911733439600"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-4488397156024315601", "20919851026074000"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "276593794875872651423", "1066912402329774000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-7422645905926743487", "24248009143858500"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "1043726771788934322517", "2934009106406878500"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-634559828044872294663823", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "222520143787675179832153", "477566405319765762000"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-16366859574187569688630721", "31041816345784774530000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "13969866583477695413862457", "23737859558541298170000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-252728571730946802671217041", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "128033440612941528047709187", "403543612495202068890000"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 1], "coef": [[[], "-8376915528898013", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 2], "coef": [[[], "-8376915528898013", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 1], "coef": [[[], "1080048051056483", "6699478886100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 2], "coef": [[[], "1080048051056483", "6699478886100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 1], "coef": [[[], "-232866616937459", "3546782939700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 2], "coef": [[[], "-232866616937459", "3546782939700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 1], "coef": [[[], "61706487246247", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 2], "coef": [[[], "61706487246247", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "1409781878293", "71355396420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "1409781878293", "71355396420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "-194911294035923", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "-194911294035923", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "11567938851901", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "11567938851901", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-112997029381", "1666583100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-112997029381", "1666583100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "1365315684191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "1365315684191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-5610491641", "71891820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-5610491641", "71891820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "2305206317", "29238300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "2305206317", "29238300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-62849113867", "816423300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-62849113867", "816423300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "45136224863", "624323700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "45136224863", "624323700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-260406033397", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-260406033397", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "40931552621", "811620810"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "40931552621", "811620810"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-260406033397", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-260406033397", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "45136224863", "624323700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "45136224863", "624323700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-62849113867", "816423300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-62849113867", "816423300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "2305206317", "29238300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "2305206317", "29238300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-5610491641", "71891820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-5610491641", "71891820"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "1365315684191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "1365315684191", "18332414100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-112997029381", "1666583100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-112997029381", "1666583100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "11567938851901", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "11567938851901", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-194911294035923", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-194911294035923", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "1409781878293", "71355396420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "1409781878293", "71355396420"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "61706487246247", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "61706487246247", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-232866616937459", "3546782939700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-232866616937459", "3546782939700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "1080048051056483", "6699478886100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "1080048051056483", "6699478886100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-8376915528898013", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-8376915528898013", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["R", -27, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["R", -26, 3], "coef": [[[], "313492364303", "1673196525"]]}, {"key": ["R", -25, 3], "coef": [[[], "-289531610603", "1368978975"]]}, {"key": ["R", -24, 3], "coef": [[[], "277130678063", "1204701498"]]}, {"key": ["R", -23, 3], "coef": [[[], "-4003379547059", "16731965250"]]}, {"key": ["R", -22, 3], "coef": [[[], "37180371981521", "150587687250"]]}, {"key": ["R", -21, 3], "coef": [[[], "-1846061002249", "7371425250"]]}, {"key": ["R", -20, 3], "coef": [[[], "59323278466261", "234247513500"]]}, {"key": ["R", -19, 3], "coef": [[[], "-12838028992339", "50597462916"]]}, {"key": ["R", -18, 3], "coef": [[[], "145903202315161", "574971169500"]]}, {"key": ["R", -17, 3], "coef": [[[], "-1949721070839329", "7730167945500"]]}, {"key": ["R", -16, 3], "coef": [[[], "305528336632303", "1220552833500"]]}, {"key": ["R", -15, 3], "coef": [[[], "-74535345364919371", "301476549874500"]]}, {"key": ["R", -14, 3], "coef": [[[], "73281285229", "300600300"]]}, {"key": ["R", -13, 3], "coef": [[[], "-72154355938952219", "301476549874500"]]}, {"key": ["R", -12, 3], "coef": [[[], "7581163831784317", "31734373671000"]]}, {"key": ["R", -11, 3], "coef": [[[], "-819250864157778077", "3416734231911000"]]}, {"key": ["R", -10, 3], "coef": [[[], "7433241198948065453", "30750608087199000"]]}, {"key": ["R", -9, 3], "coef": [[[], "-28514014441419508219", "116852310731356200"]]}, {"key": ["R", -8, 3], "coef": [[[], "48068824895409054433", "194753851218927000"]]}, {"key": ["R", -7, 3], "coef": [[[], "-48628607554081771913", "194753851218927000"]]}, {"key": ["R", -6, 3], "coef": [[[], "49244696720328967073", "194753851218927000"]]}, {"key": ["R", -5, 3], "coef": [[[], "-1146672950479284384119", "4479338578035321000"]]}, {"key": ["R", -4, 3], "coef": [[[], "5162294077709639813", "19908171457934760"]]}, {"key": ["R", -3, 3], "coef": [[[], "-1960069676932911539267", "7465564296725535000"]]}, {"key": ["R", -2, 3], "coef": [[[], "5955415538416999117201", "22396692890176605000"]]}, {"key": ["R", -1, 3], "coef": [[[], "-54257672050215138469609", "201570236011589445000"]]}, {"key": ["R", 0, 3], "coef": [[[], "54931992686981698810309", "201570236011589445000"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 1], "coef": [[[], "1960634961781997120896", "25196279501448680625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 1], "coef": [[[], "-15374937100742319520696", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 1], "coef": [[[], "2325365816512184592844", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 1], "coef": [[[], "-2688323649496476037744", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "23455144807890956582", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-124247482462976342578", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "244616712977843842", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-251918630221929592", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "257380088897052757", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-261394196944068824", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "146390882223034", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-147430958840432", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "512246200841", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-513282455522", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "2571081742696", "2029052025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-513282455522", "405810405"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "512246200841", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-147430958840432", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "146390882223034", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-261394196944068824", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "257380088897052757", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-251918630221929592", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "244616712977843842", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-124247482462976342578", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "23455144807890956582", "22396692890176605"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-2688323649496476037744", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "2325365816512184592844", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-15374937100742319520696", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "1960634961781997120896", "25196279501448680625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 1], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 2], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 1], "coef": [[[], "946326236806", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 2], "coef": [[[], "785699370406", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 1], "coef": [[[], "-122333773334", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 2], "coef": [[[], "-95562628934", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 1], "coef": [[[], "133545620134", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 2], "coef": [[[], "33608444178", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-5670217510", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-1394310570", "7436429"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "29630153338", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "21479827154", "111546435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-444417202", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-317674586", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "456846242", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "322713386", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-200278178", "692835"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-980149298", "4849845"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "612289406", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "2968900318", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-32741642", "109395"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-31483730", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "11061214", "36465"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "31656994", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-219354", "715"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-1869242", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "221444", "715"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "1873400", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-4686932", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9373864", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "4915732", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "1395016", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-5139802", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-1449466", "6435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "91140394", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "25550402", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-284683342", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-26452082", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "5624622922", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "519742694", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-1948160854", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-59678862", "230945"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "674636938", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "431608734", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-701174618", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-446053294", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "50346852482", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "31838176726", "111546435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-10503657950", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-6599651930", "22309287"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "55016929894", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "171594847202", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-58083026774", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-59867769734", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "560821757446", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "571530215206", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-630809177806", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-630809177806", "1673196525"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4686932", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 1], "coef": [[[], "630809177806", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 1], "coef": [[[], "-517987926406", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 1], "coef": [[[], "50944054934", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 1], "coef": [[[], "-138874559602", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "5112366130", "22309287"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-23687850542", "111546435"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "319310678", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-42496554", "230945"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "277152718", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-2321073334", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "22678346", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-20970458", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "1134634", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-1036228", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9373864", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "4686932", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-4384916", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "4073066", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-63716602", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "57899882", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-982476254", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "285244546", "4849845"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-79685182", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "62553262", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-2971151398", "111546435"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "92975230", "7436429"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "888156578", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-15249195734", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "303818771206", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["R", -27, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -26, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -25, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -24, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -23, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -22, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -21, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -20, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -19, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -18, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -17, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -16, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -15, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -14, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -13, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -12, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -11, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -10, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -9, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -8, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -7, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -6, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -5, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", -4, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["R", -3, 4], "coef": [[[], "-34052522467", "185910725"]]}, {"key": ["R", -2, 4], "coef": [[[], "34395742267", "185910725"]]}, {"key": ["R", -1, 4], "coef": [[[], "-312536252003", "1673196525"]]}, {"key": ["R", 0, 4], "coef": [[[], "315404588903", "1673196525"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -28, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -28, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -27, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -27, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -26, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -26, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -25, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -25, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -28, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -27, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -26, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -25, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "31": [{"key": ["R", -29, 1], "coef": [[[], "347995089796330359726121573061", "5090702671626974099047350000"], [["z3"], "-32", "1"]]}, {"key": ["R", -28, 1], "coef": [[[], "-1700811566223581466585078760879", "10181405343253948198094700000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -27, 1], "coef": [[[], "7237373313239716824411586004987", "30544216029761844594284100000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -26, 1], "coef": [[[], "-240640258028799654064403755429", "898359294992995429243650000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -25, 1], "coef": [[[], "2669749972706778134253728083493", "9545067509300576435713781250"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -24, 1], "coef": [[[], "-614565567694937843134062400853", "2213348987663901782194500000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -23, 1], "coef": [[[], "12974751118125629293656555446197", "48593070956439298218179250000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -22, 1], "coef": [[[], "-2135047898387292589962626994865277", "8552380488333316486399548000000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -21, 1], "coef": [[[], "603385039578946999403014715364017", "2654187048103443047503308000000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -20, 1], "coef": [[[], "-3090149701833957918373994642417777", "15394284878999969675519186400000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -19, 1], "coef": [[[], "144278219456203396336163506125666563", "846685668344998332153555252000000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -18, 1], "coef": [[[], "-115459258075568538514400975530665923", "846685668344998332153555252000000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -17, 1], "coef": [[[], "120406425072099835165425671029407191", "1222990409831664257555135364000000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -16, 1], "coef": [[[], "-68360212555498075423857308156602751", "1222990409831664257555135364000000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -15, 1], "coef": [[[], "269210942840903037741509143", "39149542656823534135200000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -14, 1], "coef": [[[], "34083716748694543784684858605632233", "611495204915832128777567682000000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -13, 1], "coef": [[[], "-430299790047028577934663008630433713", "5197709241784573094609325297000000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -12, 1], "coef": [[[], "722489974339157118237606275188837553", "7196828180932485823305219642000000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -11, 1], "coef": [[[], "-31056650871903441079438839420303876559", "273479470875434461285598346396000000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -10, 1], "coef": [[[], "2159526193277370397067175430015141", "17385853202506958759415025200000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -9, 1], "coef": [[[], "-28560857576476648322153905061113369", "214325604134353026085892121000000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -8, 1], "coef": [[[], "2146135999631006842727984486264541433", "15193303937524136738088797022000000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -7, 1], "coef": [[[], "-207540427863831076720986865490790413621", "1397783962252220579904169326024000000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", -6, 1], "coef": [[[], "108403585625756250135829309851739832753", "698891981126110289952084663012000000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -5, 1], "coef": [[[], "-187583703140675210134269820320748068497", "1164819968543517149920141105020000000"], [["pi2"], "-240505109", "57629880"], [["z3"], "-68105044934", "557732175"]]}, {"key": ["R", -4, 1], "coef": [[[], "38673620966980703496785194498690867723", "232963993708703429984028221004000000"], [["pi2"], "40799043101", "9739449720"], [["z3"], "68791484534", "557732175"]]}, {"key": ["R", -3, 1], "coef": [[[], "-132690012419549976174414441210708710341", "786253478766874076196095245888500000"], [["pi2"], "-40799043101", "9739449720"], [["z3"], "-625072504006", "5019589575"]]}, {"key": ["R", -2, 1], "coef": [[[], "1047984531782816992079855435947723897777", "6290027830134992609568761967108000000"], [["pi2"], "40931552621", "9739449720"], [["z3"], "630809177806", "5019589575"]]}, {"key": ["R", -1, 1], "coef": [[[], "-27177685341201507143514759754171706489471", "182410807073914785677494097046132000000"], [["pi2"], "-40931552621", "9739449720"], [["z3"], "-18454093022774", "145568097675"]]}, {"key": ["R", 0, 1], "coef": [[[], "23314536475853879124493098009441237283403", "304018011789857976129156828410220000000"], [["pi2"], "205234915681", "48697248600"], [["z3"], "18609365660294", "145568097675"]]}, {"key": ["R", -29, 2], "coef": [[[], "-2675321028773991751", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["R", -28, 2], "coef": [[[], "2874589513769716201", "17485639892721000"], [["pi2"], "8", "1"]]}, {"key": ["R", -27, 2], "coef": [[[], "979841118078503", "433528261803000"], [["pi2"], "-88", "9"]]}, {"key": ["R", -26, 2], "coef": [[[], "-890569376472585871", "6171402315078000"], [["pi2"], "100", "9"]]}, {"key": ["R", -25, 2], "coef": [[[], "138881169989185654519", "524569196781630000"], [["pi2"], "-548", "45"]]}, {"key": ["R", -24, 2], "coef": [[[], "-191143643378335814401", "524569196781630000"], [["pi2"], "196", "15"]]}, {"key": ["R", -23, 2], "coef": [[[], "49795725371867584679", "111272253862770000"], [["pi2"], "-484", "35"]]}, {"key": ["R", -22, 2], "coef": [[[], "-631436605426114188559", "1223994792490470000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -21, 2], "coef": [[[], "821757814141928147051", "1436863452054030000"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -20, 2], "coef": [[[], "-20379487207940252806891", "33047859397242690000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -19, 2], "coef": [[[], "9472352658449388908243", "14541058134786783600"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -18, 2], "coef": [[[], "-6149549084549108341409", "9088161334241739750"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -17, 2], "coef": [[[], "1515891483937776566746", "2187890691576715125"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -16, 2], "coef": [[[], "-36749268633002236741999", "52509376597841163000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -15, 2], "coef": [[[], "549066485843131708318393", "787640648967617445000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -14, 2], "coef": [[[], "-1413734665399207779769", "2072738549914782750"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -13, 2], "coef": [[[], "62364616946267529170032559", "91051259020656576642000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -12, 2], "coef": [[[], "-4115494330196584742787563", "5938125588303689781000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -11, 2], "coef": [[[], "138537305753543440475288043211", "197217027038742145006572000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -10, 2], "coef": [[[], "-70117815367117187570175121709", "98608513519371072503286000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -9, 2], "coef": [[[], "88450374633860736294985000141", "123260641899213840629107500"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -8, 2], "coef": [[[], "-118473295697264901197162167853", "164347522532285120838810000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -7, 2], "coef": [[[], "250328499284437802654304764171183", "347759357678315315694921960000"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", -6, 2], "coef": [[[], "-31000865918583393711440606730691", "43469919709789414461865245000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["R", -5, 2], "coef": [[[], "1519629649434566240722052169541523", "2173495985489470723093262250000"], [["pi2"], "-34052522467", "1673196525"]]}, {"key": ["R", -4, 2], "coef": [[[], "-366992583245333480767286465976797", "543373996372367680773315562500"], [["pi2"], "34395742267", "1673196525"]]}, {"key": ["R", -3, 2], "coef": [[[], "74885030168339012704441686932391427", "117368783216431419047036161500000"], [["pi2"], "-312536252003", "15058768725"]]}, {"key": ["R", -2, 2], "coef": [[[], "-34059265652885039205497597789545601", "58684391608215709523518080750000"], [["pi2"], "315404588903", "15058768725"]]}, {"key": ["R", -1, 2], "coef": [[[], "12067893939055455967863315806152519783", "24676786671254705854639352955375000"], [["pi2"], "-9227046511387", "436704293025"]]}, {"key": ["R", 0, 2], "coef": [[[], "-16278121909034303570993041430621065631", "49353573342509411709278705910750000"], [["pi2"], "9304682830147", "436704293025"]]}, {"key": ["BA", 0, [], [[0, 1]], -30, 1], "coef": [[[], "-1651485025089567718750995429401", "5090702671626974099047350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -29, 1], "coef": [[[], "217998905803139581269584620403", "339380178108464939936490000"]]}, {"key": ["BA", 0, [], [[0, 1]], -28, 1], "coef": [[[], "-245081085894764220846062179", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -27, 1], "coef": [[[], "663097951235626517966986643", "1210630837485606206670000"]]}, {"key": ["BA", 0, [], [[0, 1]], -26, 1], "coef": [[[], "-196828951904658812253888377", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -25, 1], "coef": [[[], "67029389958858838089837301", "155209081728923872650000"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-2358918230470741066251637", "6208363269156954906000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "514633202065824876321583", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-3356706144511218725893", "11736036425627514000"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "28775957610059274127", "118545822481086000"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-71561986456599002761", "355637467443258000"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "11452882033888818209", "71127493488651600"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-23975918897104799", "197029067835600"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "16299683168750039", "197029067835600"]]}, {"key": ["BA", 0, [], [[0, 1]], -16, 1], "coef": [[[], "-4215795092573", "97394497200"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "4215795092573", "97394497200"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "-16299683168750039", "197029067835600"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "23975918897104799", "197029067835600"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-11452882033888818209", "71127493488651600"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "71561986456599002761", "355637467443258000"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-28775957610059274127", "118545822481086000"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "3356706144511218725893", "11736036425627514000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-514633202065824876321583", "1552090817289238726500"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "2358918230470741066251637", "6208363269156954906000"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-67029389958858838089837301", "155209081728923872650000"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "196828951904658812253888377", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-663097951235626517966986643", "1210630837485606206670000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "245081085894764220846062179", "403543612495202068890000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-217998905803139581269584620403", "339380178108464939936490000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "1651485025089567718750995429401", "5090702671626974099047350000"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 1], "coef": [[[], "-3792999530331249391", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 2], "coef": [[[], "-3792999530331249391", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 1], "coef": [[[], "33815038862932931", "194284887696900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 2], "coef": [[[], "33815038862932931", "194284887696900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 1], "coef": [[[], "-1533132916279061", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 2], "coef": [[[], "-1533132916279061", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 1], "coef": [[[], "1346788329176867", "60295309974900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 2], "coef": [[[], "1346788329176867", "60295309974900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 1], "coef": [[[], "726628114589801", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 2], "coef": [[[], "726628114589801", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 1], "coef": [[[], "-823803610749673", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 2], "coef": [[[], "-823803610749673", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "241320955990733", "4638100767300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "241320955990733", "4638100767300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "-295224120587003", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "-295224120587003", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "14434590847141", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "14434590847141", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-467622672757", "6110804700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-467622672757", "6110804700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "482132224741", "6110804700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "482132224741", "6110804700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-5304256811423", "67218851700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-5304256811423", "67218851700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "270945035237", "3537834300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "270945035237", "3537834300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-9896801795203", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-9896801795203", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "517313505299", "8116208100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "517313505299", "8116208100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-205234915681", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-205234915681", "4058104050"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "517313505299", "8116208100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "517313505299", "8116208100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-9896801795203", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-9896801795203", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "270945035237", "3537834300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "270945035237", "3537834300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-5304256811423", "67218851700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-5304256811423", "67218851700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "482132224741", "6110804700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "482132224741", "6110804700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-467622672757", "6110804700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-467622672757", "6110804700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "14434590847141", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "14434590847141", "201656555100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-295224120587003", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-295224120587003", "4638100767300"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "241320955990733", "4638100767300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "241320955990733", "4638100767300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-823803610749673", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-823803610749673", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "726628114589801", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "726628114589801", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "1346788329176867", "60295309974900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "1346788329176867", "60295309974900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-1533132916279061", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-1533132916279061", "20098436658300"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "33815038862932931", "194284887696900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "33815038862932931", "194284887696900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-3792999530331249391", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-3792999530331249391", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["R", -29, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["R", -28, 3], "coef": [[[], "9252925284307", "48522699225"]]}, {"key": ["R", -27, 3], "coef": [[[], "-8562148634107", "39700390275"]]}, {"key": ["R", -26, 3], "coef": [[[], "41034870614831", "174681717210"]]}, {"key": ["R", -25, 3], "coef": [[[], "-1068858699130139", "4367042930250"]]}, {"key": ["R", -24, 3], "coef": [[[], "368241869623963", "1455680976750"]]}, {"key": ["R", -23, 3], "coef": [[[], "-714368342457173", "2779027319250"]]}, {"key": ["R", -22, 3], "coef": [[[], "15921759939117401", "61138601023500"]]}, {"key": ["R", -21, 3], "coef": [[[], "-47954215446850483", "183415803070500"]]}, {"key": ["R", -20, 3], "coef": [[[], "48063021142821967", "183415803070500"]]}, {"key": ["R", -19, 3], "coef": [[[], "-526777329479121029", "2017573833775500"]]}, {"key": ["R", -18, 3], "coef": [[[], "524178466189590059", "2017573833775500"]]}, {"key": ["R", -17, 3], "coef": [[[], "-2250168712345272749", "8742819946360500"]]}, {"key": ["R", -16, 3], "coef": [[[], "2226112340159549729", "8742819946360500"]]}, {"key": ["R", -15, 3], "coef": [[[], "-135775039073", "541080540"]]}, {"key": ["R", -14, 3], "coef": [[[], "4317231046336020587", "17485639892721000"]]}, {"key": ["R", -13, 3], "coef": [[[], "-73173392456764880299", "297255878176257000"]]}, {"key": ["R", -12, 3], "coef": [[[], "220375298849594387017", "891767634528771000"]]}, {"key": ["R", -11, 3], "coef": [[[], "-4214254164375809665963", "16943585056046649000"]]}, {"key": ["R", -10, 3], "coef": [[[], "4252966972152718199959", "16943585056046649000"]]}, {"key": ["R", -9, 3], "coef": [[[], "-4294820022713588500711", "16943585056046649000"]]}, {"key": ["R", -8, 3], "coef": [[[], "1447625874417057422917", "5647861685348883000"]]}, {"key": ["R", -7, 3], "coef": [[[], "-33667461982910075420171", "129900818763024309000"]]}, {"key": ["R", -6, 3], "coef": [[[], "34068135757546752894961", "129900818763024309000"]]}, {"key": ["R", -5, 3], "coef": [[[], "-57439709681272938081943", "216501364605040515000"]]}, {"key": ["R", -4, 3], "coef": [[[], "19376567103493966078981", "72167121535013505000"]]}, {"key": ["R", -3, 3], "coef": [[[], "-1587733719018686327062661", "5845536844336093905000"]]}, {"key": ["R", -2, 3], "coef": [[[], "1606511876853377877514961", "5845536844336093905000"]]}, {"key": ["R", -1, 3], "coef": [[[], "-47119683573095311401446269", "169520568485746723245000"]]}, {"key": ["R", 0, 3], "coef": [[[], "47661242955539172992975989", "169520568485746723245000"]]}, {"key": ["BA", 0, [], [[0, 2]], -30, 1], "coef": [[[], "1650506564746752294233536", "21190071060718340405625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -29, 1], "coef": [[[], "-13119103186190078172547336", "21190071060718340405625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 1], "coef": [[[], "21273887509642679231596", "25196279501448680625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 1], "coef": [[[], "-24629818579529419176196", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 1], "coef": [[[], "2988523533492998597794", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 1], "coef": [[[], "-3170275878707537036134", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "132245557457181458398", "111983464450883025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-136378253898397237978", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "263767173263599927", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-268279932389625077", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "271617412408617911", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-54796346596895194", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "152650822084027", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-153145928973689", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "530741144627", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-2657839493776", "2029052025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "530741144627", "405810405"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-153145928973689", "117279207045"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "152650822084027", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-54796346596895194", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "271617412408617911", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-268279932389625077", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "263767173263599927", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-136378253898397237978", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "132245557457181458398", "111983464450883025"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-3170275878707537036134", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "2988523533492998597794", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-24629818579529419176196", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "21273887509642679231596", "25196279501448680625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-13119103186190078172547336", "21190071060718340405625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "1650506564746752294233536", "21190071060718340405625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -30, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -30, 1], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 2]], -30, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -30, 2], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 2], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [2], [[0, 1]], -29, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -29, 1], "coef": [[[], "27770451273974", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 2]], -29, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -29, 2], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 2], "coef": [[[], "23112272148374", "145568097675"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 1], "coef": [[[], "-1112689777006", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 2], "coef": [[[], "-871749477406", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 1], "coef": [[[], "1214037680806", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 2], "coef": [[[], "919555092406", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 1], "coef": [[[], "-143155774534", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 2], "coef": [[[], "-35324543178", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 1], "coef": [[[], "149608306774", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 2], "coef": [[[], "36285558618", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-30968710558", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-22223470054", "111546435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "10613278366", "37182145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "7528222678", "37182145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-472130602", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-331531286", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "4331475818", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "3014350294", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-628917446", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-3038738086", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "637684958", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "611556950", "2909907"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-33961562", "109395"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-32337674", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "3811738", "12155"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "32442394", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-1582998", "5005"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-1912010", "9009"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "4783028", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-9566056", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-4997242", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-9932422", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "88522394", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "24989402", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-276143902", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-25842122", "109395"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "5446854058", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "507044918", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-5647902178", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-523068302", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "5851872802", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "3774548786", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-673461218", "1616615"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-432196594", "1616615"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "16045723574", "37182145"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "10244445282", "37182145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-49900666742", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-10563149382", "37182145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "51804392566", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "163563503882", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-53918626534", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-169192308602", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "507279468646", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "526911641206", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-534433057966", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-550495744606", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "16590821372534", "29113619535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "16901366647574", "48522699225"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-18609365660294", "29113619535"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-18609365660294", "48522699225"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 3], "coef": [[[], "18454093022774", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "4783028", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "18454093022774", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -30, 1], "coef": [[[], "-37218731320588", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -30, 1], "coef": [[[], "18609365660294", "48522699225"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -29, 1], "coef": [[[], "36908186045548", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -29, 1], "coef": [[[], "-15348640272374", "48522699225"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 1], "coef": [[[], "470182311406", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 1], "coef": [[[], "-428750778406", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 1], "coef": [[[], "132010163602", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 1], "coef": [[[], "-122811872962", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "7648069214", "37182145"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-1022769942", "5311735"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "41656754", "230945"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-351060466", "2078505"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "2297794078", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-428660894", "2909907"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "20970458", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-19399658", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "1049098", "9009"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "9566056", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-4783028", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "4500746", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-71570602", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "66439322", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-1160245118", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "1052314022", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-937026278", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "90266662", "1616615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-1726944386", "37182145"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "4012251458", "111546435"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-4466072302", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "1857601822", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "36107327206", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-148928578606", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "36908186045548", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "9137734771574", "145568097675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-37218731320588", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["R", -29, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -28, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -27, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -26, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -25, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -24, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -23, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -22, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -21, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -20, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -19, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -18, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -17, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -16, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -15, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -14, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -13, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -12, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -11, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -10, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -9, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -8, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -7, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", -6, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["R", -5, 4], "coef": [[[], "-34052522467", "185910725"]]}, {"key": ["R", -4, 4], "coef": [[[], "34395742267", "185910725"]]}, {"key": ["R", -3, 4], "coef": [[[], "-312536252003", "1673196525"]]}, {"key": ["R", -2, 4], "coef": [[[], "315404588903", "1673196525"]]}, {"key": ["R", -1, 4], "coef": [[[], "-9227046511387", "48522699225"]]}, {"key": ["R", 0, 4], "coef": [[[], "9304682830147", "48522699225"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -30, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -30, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -30, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -30, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -30, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -29, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -29, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -29, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -29, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -29, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -28, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -28, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -27, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -27, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -26, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -26, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -25, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -25, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -30, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -29, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -30, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -30, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -29, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -29, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -30, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -30, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -29, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -29, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -30, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -30, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -29, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -29, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -28, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -27, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -26, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -25, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -30, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -30, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -29, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -29, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}], "33": [{"key": ["R", -31, 1], "coef": [[[], "1228967113953989895370729092015089", "19568661069734088436738013400000"], [["z3"], "-32", "1"]]}, {"key": ["R", -30, 1], "coef": [[[], "-6432921803849977805806274585574149", "39137322139468176873476026800000"], [["pi2"], "8", "3"], [["z3"], "48", "1"]]}, {"key": ["R", -29, 1], "coef": [[[], "2789184948516839577212066151130199", "11741196641840453062042808040000"], [["pi2"], "-8", "3"], [["z3"], "-176", "3"]]}, {"key": ["R", -28, 1], "coef": [[[], "-227688718863303122764710457504351", "838656902988603790145914860000"], [["pi2"], "10", "3"], [["z3"], "200", "3"]]}, {"key": ["R", -27, 1], "coef": [[[], "4940828995963812183315784761230143", "17266465649765372150062953000000"], [["pi2"], "-10", "3"], [["z3"], "-1096", "15"]]}, {"key": ["R", -26, 1], "coef": [[[], "-8018147068797340680012599222360537", "27955230099620126338197162000000"], [["pi2"], "98", "27"], [["z3"], "392", "5"]]}, {"key": ["R", -25, 1], "coef": [[[], "17361558154838452879961903920373869", "62263921585517554116893679000000"], [["pi2"], "-98", "27"], [["z3"], "-2904", "35"]]}, {"key": ["R", -24, 1], "coef": [[[], "-321668561377150681286656553245362769", "1217605577672343280508143056000000"], [["pi2"], "205", "54"], [["z3"], "3044", "35"]]}, {"key": ["R", -23, 1], "coef": [[[], "18099453514375329600576200604164976913", "73969538843594854290869690652000000"], [["pi2"], "-205", "54"], [["z3"], "-28516", "315"]]}, {"key": ["R", -22, 1], "coef": [[[], "-3270834638206859187765866446073421791", "14793907768718970858173938130400000"], [["pi2"], "5269", "1350"], [["z3"], "29524", "315"]]}, {"key": ["R", -21, 1], "coef": [[[], "31579433447019722967713685197678086807", "162732985455908679439913319434400000"], [["pi2"], "-5269", "1350"], [["z3"], "-334844", "3465"]]}, {"key": ["R", -20, 1], "coef": [[[], "-26646247920210414845548832397861562363", "162732985455908679439913319434400000"], [["pi2"], "5369", "1350"], [["z3"], "344084", "3465"]]}, {"key": ["R", -19, 1], "coef": [[[], "1377309157458704449641235864428266401739", "10577644054634064163594365763236000000"], [["pi2"], "-5369", "1350"], [["z3"], "-4583972", "45045"]]}, {"key": ["R", -18, 1], "coef": [[[], "-51850119089531758726531727497662579791", "556718108138634955978650829644000000"], [["pi2"], "266681", "66150"], [["z3"], "4686932", "45045"]]}, {"key": ["R", -17, 1], "coef": [[[], "420136142420678164122215682554571707", "8105474371367098975934379895200000"], [["pi2"], "-266681", "66150"], [["z3"], "-4783028", "45045"]]}, {"key": ["R", -16, 1], "coef": [[[], "-149494941963557418672155210041", "33125118916220571470630400000"], [["pi2"], "1077749", "264600"], [["z3"], "4873118", "45045"]]}, {"key": ["R", -15, 1], "coef": [[[], "-3823054385614203307111749047424855331", "68896532156620341295442229109200000"], [["pi2"], "-1077749", "264600"], [["z3"], "-84284446", "765765"]]}, {"key": ["R", -14, 1], "coef": [[[], "385863326586030270701350021902052219601", "4732103919178397125818532051974000000"], [["pi2"], "9778141", "2381400"], [["z3"], "28548602", "255255"]]}, {"key": ["R", -13, 1], "coef": [[[], "-168293124576991974699546206217193225148801", "1708289514823401362420490070762614000000"], [["pi2"], "-9778141", "2381400"], [["z3"], "-550591598", "4849845"]]}, {"key": ["R", -12, 1], "coef": [[[], "5846323096512106575979512175622491089929", "52562754302258503459092002177311200000"], [["pi2"], "1968329", "476280"], [["z3"], "111670270", "969969"]]}, {"key": ["R", -11, 1], "coef": [[[], "-3192344740724276736617665442482929359983", "26281377151129251729546001088655600000"], [["pi2"], "-1968329", "476280"], [["z3"], "-37716106", "323323"]]}, {"key": ["R", -10, 1], "coef": [[[], "3420735064150939150852653277748402048539", "26281377151129251729546001088655600000"], [["pi2"], "239437889", "57629880"], [["z3"], "38186394", "323323"]]}, {"key": ["R", -9, 1], "coef": [[[], "-416469272342230873395194592657057798909421", "3022358372379863948897790125195394000000"], [["pi2"], "-239437889", "57629880"], [["z3"], "-888633398", "7436429"]]}, {"key": ["R", -8, 1], "coef": [[[], "388791276516669602493856867232029692001067", "2686540775448767954575813444618128000000"], [["pi2"], "240505109", "57629880"], [["z3"], "2695645910", "22309287"]]}, {"key": ["R", -7, 1], "coef": [[[], "-3002086352250869651097790209523166378809", "19870863723733490788282643821140000000"], [["pi2"], "-240505109", "57629880"], [["z3"], "-68105044934", "557732175"]]}, {"key": ["R", -6, 1], "coef": [[[], "527163024382043041099862238847274617695601", "3358175969310959943219766805772660000000"], [["pi2"], "40799043101", "9739449720"], [["z3"], "68791484534", "557732175"]]}, {"key": ["R", -5, 1], "coef": [[[], "-4903842230309869354204445028551606568151729", "30223583723798639488977901251953940000000"], [["pi2"], "-40799043101", "9739449720"], [["z3"], "-625072504006", "5019589575"]]}, {"key": ["R", -4, 1], "coef": [[[], "503437126380762726704894136000059492428903", "3022358372379863948897790125195394000000"], [["pi2"], "40931552621", "9739449720"], [["z3"], "630809177806", "5019589575"]]}, {"key": ["R", -3, 1], "coef": [[[], "-29559138619961770718992610551317486953196841", "175296785598032109036071827261332852000000"], [["pi2"], "-40931552621", "9739449720"], [["z3"], "-18454093022774", "145568097675"]]}, {"key": ["R", -2, 1], "coef": [[[], "48380899776133941233411753629970177999190023", "292161309330053515060119712102221420000000"], [["pi2"], "205234915681", "48697248600"], [["z3"], "18609365660294", "145568097675"]]}, {"key": ["R", -1, 1], "coef": [[[], "-1328396627681878567862638233039685627455311273", "9057000589231658966863711075168864020000000"], [["pi2"], "-205234915681", "48697248600"], [["z3"], "-581548514594714", "4512611027925"]]}, {"key": ["R", 0, 1], "coef": [[[], "20802071670119169946432003843661685956094857881", "289824018855413086939638754405403648640000000"], [["pi2"], "822968714749", "194788994400"], [["z3"], "586061125622639", "4512611027925"]]}, {"key": ["R", -31, 2], "coef": [[[], "-347142239046005529079", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["R", -30, 2], "coef": [[[], "130219433327177270029", "722739782232468000"], [["pi2"], "8", "1"]]}, {"key": ["R", -29, 2], "coef": [[[], "-3693289793389747027", "295666274549646000"], [["pi2"], "-88", "9"]]}, {"key": ["R", -28, 2], "coef": [[[], "-1711165875678830059663", "13009316080184424000"], [["pi2"], "100", "9"]]}, {"key": ["R", -27, 2], "coef": [[[], "517206404058008615683", "2032705637528816250"], [["pi2"], "-548", "45"]]}, {"key": ["R", -26, 2], "coef": [[[], "-11605927769057529184943", "32523290200461060000"], [["pi2"], "196", "15"]]}, {"key": ["R", -25, 2], "coef": [[[], "52096645473244641281", "117594541014063750"], [["pi2"], "-484", "35"]]}, {"key": ["R", -24, 2], "coef": [[[], "-2120801177036286889591", "4120597853452080000"], [["pi2"], "1522", "105"]]}, {"key": ["R", -23, 2], "coef": [[[], "36771569939049865603393", "64030227582157711875"], [["pi2"], "-14258", "945"]]}, {"key": ["R", -22, 2], "coef": [[[], "-620503327212607894351", "996094935648540000"], [["pi2"], "14762", "945"]]}, {"key": ["R", -21, 2], "coef": [[[], "143463031099008149077613", "216717693354995332500"], [["pi2"], "-167422", "10395"]]}, {"key": ["R", -20, 2], "coef": [[[], "-31193547695994683792137589", "45077280217839029160000"], [["pi2"], "172042", "10395"]]}, {"key": ["R", -19, 2], "coef": [[[], "4181982601167108771134567", "5860046428319073790800"], [["pi2"], "-2291986", "135135"]]}, {"key": ["R", -18, 2], "coef": [[[], "-42603334235778536944202849", "58600464283190737908000"], [["pi2"], "2343466", "135135"]]}, {"key": ["R", -17, 2], "coef": [[[], "35750965260893594410878821", "48833720235992281590000"], [["pi2"], "-2391514", "135135"]]}, {"key": ["R", -16, 2], "coef": [[[], "-8366610835660545026495617", "11490287114351125080000"], [["pi2"], "2436559", "135135"]]}, {"key": ["R", -15, 2], "coef": [[[], "10061200555323617871803858579", "14112945148201769379510000"], [["pi2"], "-42142223", "2297295"]]}, {"key": ["R", -14, 2], "coef": [[[], "-12110830911075051529744614067", "16935534177842123255412000"], [["pi2"], "14274301", "765765"]]}, {"key": ["R", -13, 2], "coef": [[[], "2209236716544826625412459870893", "3056863919100503247601866000"], [["pi2"], "-275295799", "14549535"]]}, {"key": ["R", -12, 2], "coef": [[[], "-389061597036700962930508873177", "531628507669652738713368000"], [["pi2"], "55835135", "2909907"]]}, {"key": ["R", -11, 2], "coef": [[[], "565963619338303364566370549999", "764215979775125811900466500"], [["pi2"], "-18858053", "969969"]]}, {"key": ["R", -10, 2], "coef": [[[], "-4571268241964196655801756278439", "6113727838201006495203732000"], [["pi2"], "6364399", "323323"]]}, {"key": ["R", -9, 2], "coef": [[[], "380141654396191936845562016650246", "505337816626301943119183473125"], [["pi2"], "-444316699", "22309287"]]}, {"key": ["R", -8, 2], "coef": [[[], "-16241472641962794954862660010425561", "21561080176055549573085161520000"], [["pi2"], "1347822955", "66927861"]]}, {"key": ["R", -7, 2], "coef": [[[], "50519271571488886230905315137261913", "67378375550173592415891129750000"], [["pi2"], "-34052522467", "1673196525"]]}, {"key": ["R", -6, 2], "coef": [[[], "-99788662216219123753757332664330101", "134756751100347184831782259500000"], [["pi2"], "34395742267", "1673196525"]]}, {"key": ["R", -5, 2], "coef": [[[], "1316718180744178746142609864084847051", "1819216139854686995229060503250000"], [["pi2"], "-312536252003", "15058768725"]]}, {"key": ["R", -4, 2], "coef": [[[], "-5072984378058249060165878224231045049", "7276864559418747980916242013000000"], [["pi2"], "315404588903", "15058768725"]]}, {"key": ["R", -3, 2], "coef": [[[], "125592452951396957590462863207909107287", "191245096702223970373454985404156250"], [["pi2"], "-9227046511387", "436704293025"]]}, {"key": ["R", -2, 2], "coef": [[[], "-1822852542824044205409809333949524552047", "3059921547235583525975279766466500000"], [["pi2"], "9304682830147", "436704293025"]]}, {"key": ["R", -1, 2], "coef": [[[], "184001341871681231096533780567524749947949", "367573075861674471057780481946788312500"], [["pi2"], "-290774257297357", "13537833083775"]]}, {"key": ["R", 0, 2], "coef": [[[], "-15841896473385810939676311811129993040460847", "47049353710294332295395901689188904000000"], [["pi2"], "586061125622639", "27075666167550"]]}, {"key": ["BA", 0, [], [[0, 1]], -32, 1], "coef": [[[], "-6479137804412860191618773092559549", "19568661069734088436738013400000"]]}, {"key": ["BA", 0, [], [[0, 1]], -31, 1], "coef": [[[], "3216005918126746450606153461838961", "4892165267433522109184503350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -30, 1], "coef": [[[], "-3181137252778470594286273810481", "5090702671626974099047350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -29, 1], "coef": [[[], "577088676021293379143642317529", "1018140534325394819809470000"]]}, {"key": ["BA", 0, [], [[0, 1]], -28, 1], "coef": [[[], "-615019594221303747422474111", "1210630837485606206670000"]]}, {"key": ["BA", 0, [], [[0, 1]], -27, 1], "coef": [[[], "2743306975672938068400305359", "6053154187428031033350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -26, 1], "coef": [[[], "-811810828127498980888300213", "2017718062476010344450000"]]}, {"key": ["BA", 0, [], [[0, 1]], -25, 1], "coef": [[[], "55102312349936887233233221", "155209081728923872650000"]]}, {"key": ["BA", 0, [], [[0, 1]], -24, 1], "coef": [[[], "-296639545617273084120473", "955132810639531524000"]]}, {"key": ["BA", 0, [], [[0, 1]], -23, 1], "coef": [[[], "185205779095098571315013", "689818141017439434000"]]}, {"key": ["BA", 0, [], [[0, 1]], -22, 1], "coef": [[[], "-99215457640979100979", "434668015763982000"]]}, {"key": ["BA", 0, [], [[0, 1]], -21, 1], "coef": [[[], "14280156961340479", "75362887782000"]]}, {"key": ["BA", 0, [], [[0, 1]], -20, 1], "coef": [[[], "-4907476774153571411", "32330678858478000"]]}, {"key": ["BA", 0, [], [[0, 1]], -19, 1], "coef": [[[], "742343568563541709", "6466135771695600"]]}, {"key": ["BA", 0, [], [[0, 1]], -18, 1], "coef": [[[], "-199805083692127", "2558819062800"]]}, {"key": ["BA", 0, [], [[0, 1]], -17, 1], "coef": [[[], "11617606203719", "284313229200"]]}, {"key": ["BA", 0, [], [[0, 1]], -15, 1], "coef": [[[], "-11617606203719", "284313229200"]]}, {"key": ["BA", 0, [], [[0, 1]], -14, 1], "coef": [[[], "199805083692127", "2558819062800"]]}, {"key": ["BA", 0, [], [[0, 1]], -13, 1], "coef": [[[], "-742343568563541709", "6466135771695600"]]}, {"key": ["BA", 0, [], [[0, 1]], -12, 1], "coef": [[[], "4907476774153571411", "32330678858478000"]]}, {"key": ["BA", 0, [], [[0, 1]], -11, 1], "coef": [[[], "-14280156961340479", "75362887782000"]]}, {"key": ["BA", 0, [], [[0, 1]], -10, 1], "coef": [[[], "99215457640979100979", "434668015763982000"]]}, {"key": ["BA", 0, [], [[0, 1]], -9, 1], "coef": [[[], "-185205779095098571315013", "689818141017439434000"]]}, {"key": ["BA", 0, [], [[0, 1]], -8, 1], "coef": [[[], "296639545617273084120473", "955132810639531524000"]]}, {"key": ["BA", 0, [], [[0, 1]], -7, 1], "coef": [[[], "-55102312349936887233233221", "155209081728923872650000"]]}, {"key": ["BA", 0, [], [[0, 1]], -6, 1], "coef": [[[], "811810828127498980888300213", "2017718062476010344450000"]]}, {"key": ["BA", 0, [], [[0, 1]], -5, 1], "coef": [[[], "-2743306975672938068400305359", "6053154187428031033350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -4, 1], "coef": [[[], "615019594221303747422474111", "1210630837485606206670000"]]}, {"key": ["BA", 0, [], [[0, 1]], -3, 1], "coef": [[[], "-577088676021293379143642317529", "1018140534325394819809470000"]]}, {"key": ["BA", 0, [], [[0, 1]], -2, 1], "coef": [[[], "3181137252778470594286273810481", "5090702671626974099047350000"]]}, {"key": ["BA", 0, [], [[0, 1]], -1, 1], "coef": [[[], "-3216005918126746450606153461838961", "4892165267433522109184503350000"]]}, {"key": ["BA", 0, [], [[0, 1]], 0, 1], "coef": [[[], "6479137804412860191618773092559549", "19568661069734088436738013400000"]]}, {"key": ["BA", 1, [], [[0, 2]], -32, 1], "coef": [[[], "-487937563865588322439", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -32, 2], "coef": [[[], "-487937563865588322439", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -31, 1], "coef": [[[], "50504789706940551721", "271027418337175500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -31, 2], "coef": [[[], "50504789706940551721", "271027418337175500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 1], "coef": [[[], "-756454107717726571", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 2], "coef": [[[], "-756454107717726571", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 1], "coef": [[[], "54397368368011099", "1748563989272100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 2], "coef": [[[], "54397368368011099", "1748563989272100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 1], "coef": [[[], "270495277674331", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 2], "coef": [[[], "270495277674331", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 1], "coef": [[[], "-8755227304174469", "301476549874500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 2], "coef": [[[], "-8755227304174469", "301476549874500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 1], "coef": [[[], "14042372483670649", "301476549874500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 2], "coef": [[[], "14042372483670649", "301476549874500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 1], "coef": [[[], "-1373535278881033", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 2], "coef": [[[], "-1373535278881033", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 1], "coef": [[[], "12170007791533", "178388491050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 2], "coef": [[[], "12170007791533", "178388491050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 1], "coef": [[[], "-114883568436121", "1546033589100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 2], "coef": [[[], "-114883568436121", "1546033589100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 1], "coef": [[[], "5239663131011", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 2], "coef": [[[], "5239663131011", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 1], "coef": [[[], "-410618297627", "5170680900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 2], "coef": [[[], "-410618297627", "5170680900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 1], "coef": [[[], "5298132113921", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 2], "coef": [[[], "5298132113921", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 1], "coef": [[[], "-66539174690699", "873845072100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 2], "coef": [[[], "-66539174690699", "873845072100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 1], "coef": [[[], "3273689134061", "45991845900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 2], "coef": [[[], "3273689134061", "45991845900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 1], "coef": [[[], "-8739229561099", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 2], "coef": [[[], "-8739229561099", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 1], "coef": [[[], "822968714749", "16232416200"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 2], "coef": [[[], "822968714749", "16232416200"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 1], "coef": [[[], "-8739229561099", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 2], "coef": [[[], "-8739229561099", "137975537700"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 1], "coef": [[[], "3273689134061", "45991845900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 2], "coef": [[[], "3273689134061", "45991845900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 1], "coef": [[[], "-66539174690699", "873845072100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 2], "coef": [[[], "-66539174690699", "873845072100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 1], "coef": [[[], "5298132113921", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 2], "coef": [[[], "5298132113921", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 1], "coef": [[[], "-410618297627", "5170680900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 2], "coef": [[[], "-410618297627", "5170680900"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 1], "coef": [[[], "5239663131011", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 2], "coef": [[[], "5239663131011", "67218851700"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 1], "coef": [[[], "-114883568436121", "1546033589100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 2], "coef": [[[], "-114883568436121", "1546033589100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 1], "coef": [[[], "12170007791533", "178388491050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 2], "coef": [[[], "12170007791533", "178388491050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 1], "coef": [[[], "-1373535278881033", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 2], "coef": [[[], "-1373535278881033", "23190503836500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 1], "coef": [[[], "14042372483670649", "301476549874500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 2], "coef": [[[], "14042372483670649", "301476549874500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 1], "coef": [[[], "-8755227304174469", "301476549874500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 2], "coef": [[[], "-8755227304174469", "301476549874500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 1], "coef": [[[], "270495277674331", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 2], "coef": [[[], "270495277674331", "60295309974900"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 1], "coef": [[[], "54397368368011099", "1748563989272100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 2], "coef": [[[], "54397368368011099", "1748563989272100"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 1], "coef": [[[], "-756454107717726571", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 2], "coef": [[[], "-756454107717726571", "8742819946360500"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 1], "coef": [[[], "50504789706940551721", "271027418337175500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 2], "coef": [[[], "50504789706940551721", "271027418337175500"], [["pi2"], "16", "3"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 1], "coef": [[[], "-487937563865588322439", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 2], "coef": [[[], "-487937563865588322439", "1084109673348702000"], [["pi2"], "-16", "3"]]}, {"key": ["R", -31, 3], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["R", -30, 3], "coef": [[[], "583052718270689", "3008407351950"]]}, {"key": ["R", -29, 3], "coef": [[[], "-270222688598332", "1230712098525"]]}, {"key": ["R", -28, 3], "coef": [[[], "2593321304719477", "10830266467020"]]}, {"key": ["R", -27, 3], "coef": [[[], "-33825827515395059", "135378330837750"]]}, {"key": ["R", -26, 3], "coef": [[[], "5834773731715484", "22563055139625"]]}, {"key": ["R", -25, 3], "coef": [[[], "-260615638315639", "990228125250"]]}, {"key": ["R", -24, 3], "coef": [[[], "337415383293332809", "1263531087819000"]]}, {"key": ["R", -23, 3], "coef": [[[], "-1527009614409459673", "5685889895185500"]]}, {"key": ["R", -22, 3], "coef": [[[], "139382267221600997", "516899081380500"]]}, {"key": ["R", -21, 3], "coef": [[[], "-16837758969078927647", "62544788847040500"]]}, {"key": ["R", -20, 3], "coef": [[[], "4197586183621448183", "15636197211760125"]]}, {"key": ["R", -19, 3], "coef": [[[], "-216748766323424985437", "813082255011526500"]]}, {"key": ["R", -18, 3], "coef": [[[], "214991223179998110347", "813082255011526500"]]}, {"key": ["R", -17, 3], "coef": [[[], "-4722337929232110821", "18068494555811700"]]}, {"key": ["R", -16, 3], "coef": [[[], "558410480321", "2164322160"]]}, {"key": ["R", -15, 3], "coef": [[[], "-155963936842756919411", "614328814897597800"]]}, {"key": ["R", -14, 3], "coef": [[[], "7002391522491003935347", "27644796670391901000"]]}, {"key": ["R", -13, 3], "coef": [[[], "-133390397409945191829853", "525251136737446119000"]]}, {"key": ["R", -12, 3], "coef": [[[], "134244471372297976803499", "525251136737446119000"]]}, {"key": ["R", -11, 3], "coef": [[[], "-135282551164438176642529", "525251136737446119000"]]}, {"key": ["R", -10, 3], "coef": [[[], "136568740528018851048109", "525251136737446119000"]]}, {"key": ["R", -9, 3], "coef": [[[], "-3171886095138026085366143", "12080776144961260737000"]]}, {"key": ["R", -8, 3], "coef": [[[], "534332380963063881782183", "2013462690826876789500"]]}, {"key": ["R", -7, 3], "coef": [[[], "-186213976191295758523231", "694297479595474755000"]]}, {"key": ["R", -6, 3], "coef": [[[], "5460550020031562077723799", "20134626908268767895000"]]}, {"key": ["R", -5, 3], "coef": [[[], "-49680187793886623502143891", "181211642174418911055000"]]}, {"key": ["R", -4, 3], "coef": [[[], "50235983194603880836999541", "181211642174418911055000"]]}, {"key": ["R", -3, 3], "coef": [[[], "-1472622374205421331917939339", "5255137623058148420595000"]]}, {"key": ["R", -2, 3], "coef": [[[], "1488805553539713669222697159", "5255137623058148420595000"]]}, {"key": ["R", -1, 3], "coef": [[[], "-46642603034390143772013890029", "162909266314802601038445000"]]}, {"key": ["R", 0, 3], "coef": [[[], "188563440970824224217342974191", "651637065259210404153780000"]]}, {"key": ["BA", 0, [], [[0, 2]], -32, 1], "coef": [[[], "1587492973269514928544388096", "20363658289350325129805625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -31, 1], "coef": [[[], "-12777066316041462816203333146", "20363658289350325129805625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -30, 1], "coef": [[[], "18162605180332323214480861", "21190071060718340405625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -29, 1], "coef": [[[], "-21054385725412153905492586", "21190071060718340405625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 1], "coef": [[[], "54740993845496726633417", "50392559002897361250"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 1], "coef": [[[], "-29067492462434257511956", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 1], "coef": [[[], "3371921576489774319709", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 1], "coef": [[[], "-3481317646533094783684", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 1], "coef": [[[], "570580804301228584867", "447933857803532100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 1], "coef": [[[], "-145268242400233935233", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 1], "coef": [[[], "278391076062624446", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 1], "coef": [[[], "-281197446628540181", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 1], "coef": [[[], "566364827253124807", "423377937432450"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 1], "coef": [[[], "-56895075760775389", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 1], "coef": [[[], "158008207879888", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 1], "coef": [[[], "-790985888533669", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 1], "coef": [[[], "5481325713797", "4058104050"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 1], "coef": [[[], "-790985888533669", "586396035225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 1], "coef": [[[], "158008207879888", "117279207045"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 1], "coef": [[[], "-56895075760775389", "42337793743245"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 1], "coef": [[[], "566364827253124807", "423377937432450"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 1], "coef": [[[], "-281197446628540181", "211688968716225"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 1], "coef": [[[], "278391076062624446", "211688968716225"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 1], "coef": [[[], "-145268242400233935233", "111983464450883025"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 1], "coef": [[[], "570580804301228584867", "447933857803532100"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 1], "coef": [[[], "-3481317646533094783684", "2799586611272075625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 1], "coef": [[[], "3371921576489774319709", "2799586611272075625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 1], "coef": [[[], "-29067492462434257511956", "25196279501448680625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 1], "coef": [[[], "54740993845496726633417", "50392559002897361250"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 1], "coef": [[[], "-21054385725412153905492586", "21190071060718340405625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 1], "coef": [[[], "18162605180332323214480861", "21190071060718340405625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 1], "coef": [[[], "-12777066316041462816203333146", "20363658289350325129805625"], [["pi2"], "16", "3"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 1], "coef": [[[], "1587492973269514928544388096", "20363658289350325129805625"], [["pi2"], "-16", "3"]]}, {"key": ["BA", 1, [2], [[0, 1]], -32, 1], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 3]], -32, 1], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 2]], -32, 1], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 1]], -32, 2], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 2]], -32, 2], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["BA", 1, [2], [[0, 1]], -31, 1], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 3]], -31, 1], "coef": [[[], "870355620381914", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 2]], -31, 1], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 1]], -31, 2], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 2]], -31, 2], "coef": [[[], "725952067488314", "4512611027925"]]}, {"key": ["BA", 1, [2], [[0, 1]], -30, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -30, 1], "coef": [[[], "-32583903037094", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 2]], -30, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -30, 2], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 2], "coef": [[[], "-25596634348694", "145568097675"]]}, {"key": ["BA", 1, [2], [[0, 1]], -29, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -29, 1], "coef": [[[], "35534083149974", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 2]], -29, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -29, 2], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 2], "coef": [[[], "26994088086374", "145568097675"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 1], "coef": [[[], "-1300087787806", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 2], "coef": [[[], "-965448482806", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 1], "coef": [[[], "1358601860566", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 2], "coef": [[[], "991837182286", "5019589575"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 1], "coef": [[[], "-156243889574", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 2], "coef": [[[], "-112517687054", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 1], "coef": [[[], "160656715574", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 2], "coef": [[[], "114380880254", "557732175"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 1], "coef": [[[], "-32880935158", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 2], "coef": [[[], "-23179582354", "111546435"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 1], "coef": [[[], "100576277014", "334639305"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 2], "coef": [[[], "70282389962", "334639305"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 1], "coef": [[[], "-4445755802", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 2], "coef": [[[], "-3082071766", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 1], "coef": [[[], "4509244682", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 2], "coef": [[[], "3103234726", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 1], "coef": [[[], "-652095926", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 2], "coef": [[[], "-3119862766", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 1], "coef": [[[], "659002958", "2078505"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 2], "coef": [[[], "626479550", "2909907"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 1], "coef": [[[], "-245001494", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 2], "coef": [[[], "-33064730", "153153"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 1], "coef": [[[], "82302466", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 2], "coef": [[[], "165595922", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 1], "coef": [[[], "-4873118", "15015"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 1], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 2], "coef": [[[], "9746236", "45045"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 2], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 1], "coef": [[[], "86266426", "255255"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 1], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 2], "coef": [[[], "-168568892", "765765"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 2], "coef": [[[], "171541862", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 1], "coef": [[[], "-268873342", "765765"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 1], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 2], "coef": [[[], "57097204", "255255"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 2], "coef": [[[], "-177259574", "765765"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 1], "coef": [[[], "5297628058", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 1], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 2], "coef": [[[], "-1101183196", "4849845"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 2], "coef": [[[], "496385918", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 1], "coef": [[[], "-5485652818", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 1], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 2], "coef": [[[], "223340540", "969969"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 2], "coef": [[[], "-511479062", "2078505"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 1], "coef": [[[], "5674103938", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 1], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 2], "coef": [[[], "-75432212", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 2], "coef": [[[], "3685664354", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 1], "coef": [[[], "-5864570578", "14549535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 1], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 2], "coef": [[[], "76372788", "323323"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 2], "coef": [[[], "-3791479154", "14549535"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 1], "coef": [[[], "139354740446", "334639305"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 1], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 2], "coef": [[[], "-1777266796", "7436429"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 2], "coef": [[[], "89671621678", "334639305"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 1], "coef": [[[], "-47988442142", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 1], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 2], "coef": [[[], "5391291820", "22309287"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 2], "coef": [[[], "-10244445282", "37182145"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 1], "coef": [[[], "49594710806", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 1], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 2], "coef": [[[], "-136210089868", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 2], "coef": [[[], "52679766494", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 1], "coef": [[[], "-51301003526", "111546435"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 1], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 2], "coef": [[[], "137582969068", "557732175"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 2], "coef": [[[], "-54216083694", "185910725"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 1], "coef": [[[], "478366632694", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 1], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 2], "coef": [[[], "-1250145008012", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 2], "coef": [[[], "502817611246", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 1], "coef": [[[], "-496953455806", "1003917915"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 1], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 2], "coef": [[[], "1261618355612", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 2], "coef": [[[], "-519262742806", "1673196525"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 1], "coef": [[[], "15038094997334", "29113619535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 1], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 2], "coef": [[[], "-36908186045548", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 2], "coef": [[[], "15607428001574", "48522699225"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 1], "coef": [[[], "-15814458184934", "29113619535"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 1], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 2], "coef": [[[], "37218731320588", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 2], "coef": [[[], "-16280276097494", "48522699225"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 1], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 1], "coef": [[[], "523787093437274", "902522205585"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 1], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 2], "coef": [[[], "-1163097029189428", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 2], "coef": [[[], "533413996963514", "1504203675975"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 1], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 1], "coef": [[[], "-586061125622639", "902522205585"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 1], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 2], "coef": [[[], "1172122251245278", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 2], "coef": [[[], "-586061125622639", "1504203675975"]]}, {"key": ["BA", 1, [], [[0, 1]], -32, 3], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 1]], -31, 3], "coef": [[[], "581548514594714", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 3], "coef": [[[], "18454093022774", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 3], "coef": [[[], "-4873118", "45045"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 3], "coef": [[[], "84284446", "765765"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 3], "coef": [[[], "-28548602", "255255"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 3], "coef": [[[], "550591598", "4849845"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 3], "coef": [[[], "-111670270", "969969"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 3], "coef": [[[], "37716106", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 3], "coef": [[[], "-38186394", "323323"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 3], "coef": [[[], "888633398", "7436429"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 3], "coef": [[[], "-2695645910", "22309287"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 3], "coef": [[[], "68105044934", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 3], "coef": [[[], "-68791484534", "557732175"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 3], "coef": [[[], "625072504006", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 3], "coef": [[[], "-630809177806", "5019589575"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 3], "coef": [[[], "18454093022774", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 3], "coef": [[[], "-18609365660294", "145568097675"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 3], "coef": [[[], "581548514594714", "4512611027925"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 3], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -32, 1], "coef": [[[], "-1172122251245278", "4512611027925"]]}, {"key": ["BA", 0, [], [[0, 3]], -32, 1], "coef": [[[], "586061125622639", "1504203675975"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -31, 1], "coef": [[[], "1163097029189428", "4512611027925"]]}, {"key": ["BA", 0, [], [[0, 3]], -31, 1], "coef": [[[], "-485279479332314", "1504203675975"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -30, 1], "coef": [[[], "-37218731320588", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -30, 1], "coef": [[[], "13951186534694", "48522699225"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -29, 1], "coef": [[[], "36908186045548", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -29, 1], "coef": [[[], "-12760762980374", "48522699225"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 1], "coef": [[[], "407716307806", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 1], "coef": [[[], "-380562718486", "1673196525"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 1], "coef": [[[], "39640682854", "185910725"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 1], "coef": [[[], "-5322069722", "26558675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 1], "coef": [[[], "1001523002", "5311735"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 1], "coef": [[[], "-8482533518", "47805615"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 1], "coef": [[[], "346827874", "2078505"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 1], "coef": [[[], "-325664914", "2078505"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 1], "coef": [[[], "2135544718", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 1], "coef": [[[], "-398815694", "2909907"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 1], "coef": [[[], "19516346", "153153"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 1], "coef": [[[], "-90230386", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 1], "coef": [[[], "-9746236", "45045"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 1], "coef": [[[], "4873118", "45045"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 1], "coef": [[[], "168568892", "765765"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 1], "coef": [[[], "-78338506", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 1], "coef": [[[], "-57097204", "255255"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 1], "coef": [[[], "73709882", "765765"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 1], "coef": [[[], "1101183196", "4849845"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 1], "coef": [[[], "-1309471118", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 1], "coef": [[[], "-223340540", "969969"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 1], "coef": [[[], "1214563382", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 1], "coef": [[[], "75432212", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 1], "coef": [[[], "-1114795142", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 1], "coef": [[[], "-76372788", "323323"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 1], "coef": [[[], "1008980342", "14549535"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 1], "coef": [[[], "1777266796", "7436429"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 1], "coef": [[[], "-20599271194", "334639305"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 1], "coef": [[[], "-5391291820", "22309287"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 1], "coef": [[[], "5924476058", "111546435"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 1], "coef": [[[], "136210089868", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 1], "coef": [[[], "-24446625706", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 1], "coef": [[[], "-137582969068", "557732175"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 1], "coef": [[[], "18660920506", "557732175"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 1], "coef": [[[], "1250145008012", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 1], "coef": [[[], "-108456852554", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 1], "coef": [[[], "-1261618355612", "5019589575"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 1], "coef": [[[], "38469432194", "5019589575"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 1], "coef": [[[], "36908186045548", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 1], "coef": [[[], "1374102895574", "145568097675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 1], "coef": [[[], "-37218731320588", "145568097675"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 1], "coef": [[[], "-4634828283494", "145568097675"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 1], "coef": [[[], "1163097029189428", "4512611027925"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 1], "coef": [[[], "292741408807514", "4512611027925"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 1], "coef": [[[], "-1172122251245278", "4512611027925"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 1], "coef": [[[], "-586061125622639", "4512611027925"]]}, {"key": ["R", -31, 4], "coef": [[[], "-48", "1"]]}, {"key": ["R", -30, 4], "coef": [[[], "72", "1"]]}, {"key": ["R", -29, 4], "coef": [[[], "-88", "1"]]}, {"key": ["R", -28, 4], "coef": [[[], "100", "1"]]}, {"key": ["R", -27, 4], "coef": [[[], "-548", "5"]]}, {"key": ["R", -26, 4], "coef": [[[], "588", "5"]]}, {"key": ["R", -25, 4], "coef": [[[], "-4356", "35"]]}, {"key": ["R", -24, 4], "coef": [[[], "4566", "35"]]}, {"key": ["R", -23, 4], "coef": [[[], "-14258", "105"]]}, {"key": ["R", -22, 4], "coef": [[[], "14762", "105"]]}, {"key": ["R", -21, 4], "coef": [[[], "-167422", "1155"]]}, {"key": ["R", -20, 4], "coef": [[[], "172042", "1155"]]}, {"key": ["R", -19, 4], "coef": [[[], "-2291986", "15015"]]}, {"key": ["R", -18, 4], "coef": [[[], "2343466", "15015"]]}, {"key": ["R", -17, 4], "coef": [[[], "-2391514", "15015"]]}, {"key": ["R", -16, 4], "coef": [[[], "2436559", "15015"]]}, {"key": ["R", -15, 4], "coef": [[[], "-42142223", "255255"]]}, {"key": ["R", -14, 4], "coef": [[[], "14274301", "85085"]]}, {"key": ["R", -13, 4], "coef": [[[], "-275295799", "1616615"]]}, {"key": ["R", -12, 4], "coef": [[[], "55835135", "323323"]]}, {"key": ["R", -11, 4], "coef": [[[], "-56574159", "323323"]]}, {"key": ["R", -10, 4], "coef": [[[], "57279591", "323323"]]}, {"key": ["R", -9, 4], "coef": [[[], "-1332950097", "7436429"]]}, {"key": ["R", -8, 4], "coef": [[[], "1347822955", "7436429"]]}, {"key": ["R", -7, 4], "coef": [[[], "-34052522467", "185910725"]]}, {"key": ["R", -6, 4], "coef": [[[], "34395742267", "185910725"]]}, {"key": ["R", -5, 4], "coef": [[[], "-312536252003", "1673196525"]]}, {"key": ["R", -4, 4], "coef": [[[], "315404588903", "1673196525"]]}, {"key": ["R", -3, 4], "coef": [[[], "-9227046511387", "48522699225"]]}, {"key": ["R", -2, 4], "coef": [[[], "9304682830147", "48522699225"]]}, {"key": ["R", -1, 4], "coef": [[[], "-290774257297357", "1504203675975"]]}, {"key": ["R", 0, 4], "coef": [[[], "586061125622639", "3008407351950"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -32, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -32, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -32, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -32, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -32, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -32, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -32, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -32, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -32, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -32, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -32, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -31, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -31, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -31, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -31, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -31, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -31, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -31, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -31, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -31, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -31, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -31, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -30, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -30, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -30, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -30, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -30, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -30, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -30, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -29, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -29, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -29, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -29, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -29, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -29, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -29, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -28, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -28, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -28, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -28, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -28, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -28, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -27, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -27, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -27, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -27, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -27, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -27, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -26, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -26, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -26, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -26, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -26, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -26, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -25, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -25, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -25, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -25, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -25, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -25, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -24, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -24, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -24, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -24, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -24, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -24, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -23, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -23, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -23, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -23, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -23, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -23, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -22, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -22, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -22, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -22, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -22, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -22, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -21, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -21, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -21, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -21, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -21, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -21, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -20, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -20, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -20, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -20, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -20, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -20, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -19, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -19, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -19, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -19, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -19, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -19, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -18, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -18, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -18, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -18, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -18, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -18, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -17, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -17, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -17, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -17, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -17, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -17, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -16, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -16, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -16, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -16, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -16, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -16, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -15, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -15, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -15, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -15, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -15, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -15, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -14, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -14, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -14, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -14, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -14, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -14, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -13, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -13, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -13, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -13, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -13, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -13, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -12, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -12, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -12, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -12, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -12, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -12, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -11, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -11, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -11, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -11, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -11, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -11, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -10, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -10, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -10, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -10, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -10, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -10, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -9, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -9, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -9, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -9, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -9, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -9, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -8, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -8, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -8, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -8, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -8, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -8, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -7, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -7, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -7, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -7, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -7, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -7, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -6, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -6, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -6, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -6, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -6, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -6, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -5, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -5, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -5, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -5, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -5, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -5, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -4, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -4, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -4, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -4, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -4, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -4, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -3, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -3, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -3, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -3, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -3, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -3, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -2, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -2, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -2, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -2, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -2, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -2, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], -1, 1], "coef": [[[], "288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], -1, 1], "coef": [[[], "-160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], -1, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], -1, 2], "coef": [[[], "128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], -1, 2], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], -1, 2], "coef": [[[], "144", "1"]]}, {"key": ["BA", 1, [1, 2], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [2], [[0, 2]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [3], [[0, 1]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [], [[0, 4]], 0, 1], "coef": [[[], "-288", "1"]]}, {"key": ["BA", 1, [2, 1], [[0, 1]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 3]], 0, 1], "coef": [[[], "160", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 2]], 0, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1, 1], [[0, 1]], 0, 2], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 1, [1], [[0, 2]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [2], [[0, 1]], 0, 2], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [], [[0, 3]], 0, 2], "coef": [[[], "-144", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -32, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -32, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -31, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -31, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -30, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -30, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -29, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -29, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -28, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -28, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -27, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -27, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -26, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -26, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -25, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -25, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -24, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -24, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -23, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -23, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -22, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -22, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -21, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -21, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -20, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -20, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -19, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -19, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -18, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -18, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -17, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -17, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -16, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -16, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -15, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -15, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -14, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -14, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -13, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -13, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -12, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -12, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -11, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -11, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -10, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -10, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -9, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -9, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -8, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -8, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -7, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -7, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -6, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -6, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -5, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -5, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -4, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -4, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -3, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -3, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -2, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -2, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], -1, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], -1, 3], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [1], [[0, 1]], 0, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 2]], 0, 3], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -32, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -32, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -31, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -31, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -30, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -30, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -29, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -29, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 1, [1, -2], [[0, 1]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-3], [[0, 1]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -32, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -31, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 4], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 4], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -32, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -32, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -31, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -31, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -30, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -30, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -29, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -29, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -28, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -28, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -27, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -27, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -26, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -26, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -25, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -25, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -24, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -24, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -23, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -23, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -22, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -22, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -21, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -21, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -20, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -20, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -19, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -19, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -18, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -18, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -17, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -17, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -16, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -16, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -15, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -15, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -14, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -14, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -13, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -13, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -12, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -12, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -11, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -11, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -10, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -10, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -9, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -9, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -8, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -8, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -7, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -7, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -6, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -6, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -5, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -5, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -4, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -4, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -3, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -3, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -2, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -2, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], -1, 2], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], -1, 2], "coef": [[[], "48", "1"]]}, {"key": ["BA", 1, [-2], [[0, 1]], 0, 2], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 3]], 0, 2], "coef": [[[], "-48", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -32, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -32, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -31, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -31, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -30, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -30, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -29, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -29, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -28, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -28, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -27, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -27, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -26, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -26, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -25, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -25, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -24, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -24, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -23, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -23, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -22, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -22, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -21, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -21, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -20, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -20, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -19, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -19, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -18, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -18, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -17, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -17, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -16, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -16, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -15, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -15, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -14, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -14, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -13, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -13, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -12, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -12, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -11, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -11, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -10, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -10, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -9, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -9, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -8, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -8, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -7, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -7, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -6, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -6, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -5, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -5, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -4, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -4, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -3, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -3, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -2, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -2, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], -1, 1], "coef": [[[], "-128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], -1, 1], "coef": [[[], "64", "1"]]}, {"key": ["BA", 1, [-2, 1], [[0, 1]], 0, 1], "coef": [[[], "128", "1"]]}, {"key": ["BA", 0, [1], [[0, 3]], 0, 1], "coef": [[[], "-64", "1"]]}, {"key": ["BA", 0, [], [], 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["R", 1, 5], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -32, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -32, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -31, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -31, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -30, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -30, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -29, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -29, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -28, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -28, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -27, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -27, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -26, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -26, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -25, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -25, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -24, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -24, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -23, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -23, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -22, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -22, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -21, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -21, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -20, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -20, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -19, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -19, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -18, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -18, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -17, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -17, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -16, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -16, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -15, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -15, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -14, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -14, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -13, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -13, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -12, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -12, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -11, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -11, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -10, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -10, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -9, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -9, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -8, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -8, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -7, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -7, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -6, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -6, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -5, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -5, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -4, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -4, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -3, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -3, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -2, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -2, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], -1, 1], "coef": [[[], "96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], -1, 3], "coef": [[[], "32", "1"]]}, {"key": ["BA", 0, [], [[0, 4]], 0, 1], "coef": [[[], "-96", "1"]]}, {"key": ["BA", 0, [], [[0, 2]], 0, 3], "coef": [[[], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -32, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -31, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -30, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -29, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -28, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -27, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -26, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -25, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -24, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -23, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -22, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -21, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -20, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -19, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -18, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -17, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -16, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -15, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -14, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -13, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -12, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -11, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -10, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -9, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -8, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -7, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -6, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -5, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -4, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -3, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -2, 1], "coef": [[["z3"], "-32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], -1, 1], "coef": [[["z3"], "32", "1"]]}, {"key": ["BA", 1, [], [[0, 1]], 0, 1], "coef": [[["z3"], "-32", "1"]]}]}}

==> anc/check_compact_form.py <==
#!/usr/bin/env python3
# check_compact_form.py
# SPDX-License-Identifier: MIT
# Copyright (c) 2026 A. Prygarin and C. C. Madjuogang Sandeu.
# ---------------------------------------------------------------------------
# Execute the paper's central equation and compare it, in exact rational
# arithmetic, against the stored atom table.
#
# LEFT  (printed).  Equation (4.1) of the paper rewrites the sum over atoms of
#       Eq. (3.1) as four ladder sums, one merged single-rung term and K_res, and
#       Eq. (4.2) gives K_res.  chi_nnlo_rules.compact_form(n) expands those two
#       displays back into the atom basis: the five composite functions of
#       Eq. (4.1) as their atom combinations, the coefficient rules of Eq. (4.2),
#       the closed form for K_R3, the regularity identity for K_R1 and K_R2,
#       and both printed summation ranges.  Nothing is read from a table.
#
# RIGHT (stored).  atoms_odd_n1_33.json, the per-spin atom tables of the exact
#       Mellin extraction from the three-loop integrand, in rational
#       arithmetic, with no closed form anywhere in that chain.  They are what
#       Eq. (3.1) sums, and they are the object the compact form claims to
#       reproduce.
#
# The comparison runs over the whole atom basis, all forty-seven coefficient
# families, and not over a part of it.  It is what makes the paper evaluable
# on its own: with Eq. (3.1), Eq. (4.1), Eq. (4.2) and chi_nnlo_rules.py, and no
# table anywhere, the eigenvalue follows at any odd spin.
#
# Usage:
#   python3 check_compact_form.py                    # odd n = 3..33, and
#            n = 51, 71 and 91 from the atoms_n<n>.txt files supplied beside
#            this program
#   python3 check_compact_form.py --spins 3 5 35 101 # any odd spins; a spin
#            with no stored table here, n = 35 and n = 101 among them, is
#            reported as uncompared and left out of every count, so a GREEN
#            last line says nothing about it.  Pass --tables to compare it
#   python3 check_compact_form.py --tables DIR       # also compare against the
#            ancillary atoms_m<n>.pkl of arXiv:2607.17613 in DIR (n <= 99
#            and n = 101); without --spins this widens the sweep to odd
#            n = 3..99 and 101
# ---------------------------------------------------------------------------
import argparse
import json
import os
import sys
import time
from fractions import Fraction as F

_DIR = os.path.dirname(os.path.abspath(__file__))
if _DIR not in sys.path:
    sys.path.insert(0, _DIR)      # so the module is found from any directory
import chi_nnlo_rules as R

_ATOMS = os.path.join(_DIR, 'atoms_odd_n1_33.json')

# The per-spin records supplied beside this program, one file to a spin.  They
# carry the spins above the range the rules were fixed on, so the comparison
# reaches them without any other deposit.
_TEXT = sorted(int(f[7:-4]) for f in os.listdir(_DIR)
               if f.startswith('atoms_n') and f.endswith('.txt')
               and f[7:-4].isdigit())


# ------------------------------------------------------------------ tables --
def _key(k):
    """the JSON atom key -> (shape, rung)."""
    if k[0] == 'R':
        return ('R', int(k[2])), int(k[1])
    _, s, v, dn, kk, q = k
    return ('BA', int(s), tuple(int(x) for x in v),
            tuple((int(d), int(p)) for d, p in dn), int(q)), int(kk)


def stored_json(n, raw):
    if str(n) not in raw:
        return None
    out = {}
    for atom in raw[str(n)]:
        shape, k = _key(atom['key'])
        cell = out.setdefault((shape, k), {})
        for mono, num, den in atom['coef']:
            cell[tuple(mono)] = F(int(num), int(den))
    return {a: {m: c for m, c in b.items() if c} for a, b in out.items()
            if any(b.values())}


def stored_pickle(path):
    """the per-spin table of arXiv:2607.17613, if the reader has its ancillary
    files."""
    import ast
    import pickle
    with open(path, 'rb') as fh:
        tab = pickle.load(fh)
    out = {}
    for key, coef in tab.items():
        if isinstance(key, str):
            key = ast.literal_eval(key)
        if key[0] == 'R':
            shape, k = ('R', key[2]), key[1]
        else:
            _, s, v, dn, k, q = key
            shape = ('BA', s, tuple(v), tuple(tuple(x) for x in dn), q)
        cell = out.setdefault((shape, k), {})
        for mono, val in coef.items():
            if isinstance(mono, str):
                mono = ast.literal_eval(mono)
            cell[tuple(mono)] = F(val)
    return {a: {m: c for m, c in b.items() if c} for a, b in out.items()
            if any(b.values())}


def stored_text(path):
    """the per-spin atom record supplied here, as plain text.

    One atom to a line, "<coefficient> | <label> | <atom>", with the labels
    R[k=..,q=..] and BA[sigma=..; v=..; dn=..; k=..; q=..].  This is the same
    table the ancillary bundle of arXiv:2607.17613 carries in pickled form,
    written so that a reader can check it by eye and so that nothing has to be
    unpickled to read it.
    """
    import re
    monomial = {None: (), 'pi^2': ('pi2',), 'zeta3': ('z3',)}
    term = re.compile(r'([+-]?)(\d+(?:/\d+)?)?\*?(pi\^2|zeta3)?')
    rat = re.compile(r'^R\[k=(-?\d+),q=(\d+)\]$')
    ba = re.compile(r'^BA\[sigma=([+-]);v=\(([^)]*)\);dn=(.*);k=(-?\d+);q=(\d+)\]$')
    out = {}
    for line in open(path, encoding='utf-8'):
        if line.startswith('#') or not line.strip():
            continue
        parts = line.split('|')
        if len(parts) < 2:
            continue
        label = parts[1].replace(' ', '')
        m = rat.match(label)
        if m:
            shape, k = ('R', int(m.group(2))), int(m.group(1))
        else:
            m = ba.match(label)
            if not m:
                raise ValueError('unreadable atom label: %r' % parts[1].strip())
            sign, word, dn, k, q = m.groups()
            shape = ('BA', 0 if sign == '+' else 1,
                     tuple(int(x) for x in word.split(',') if x),
                     tuple((int(a), int(b))
                           for a, b in re.findall(r'\((\d+),(\d+)\)', dn)),
                     int(q))
            k = int(k)
        cell = out.setdefault((shape, k), {})
        for m2 in term.finditer(parts[0].replace(' ', '')):
            sg, num, sym = m2.groups()
            if num is None and sym is None:
                continue
            c = F(num) if num is not None else F(1)
            if sg == '-':
                c = -c
            key = monomial[sym]
            cell[key] = cell.get(key, F(0)) + c
    return {a: {m: c for m, c in b.items() if c} for a, b in out.items()
            if any(b.values())}

# ------------------------------------------------------------- comparison --
def cells(d):
    return {(a, m): c for a, cell in d.items() for m, c in cell.items()}


def compare(left, right):
    """-> (compared, mismatches as a list of (atom, monomial, left, right))."""
    L, Rt = cells(left), cells(right)
    bad = []
    for key in sorted(set(L) | set(Rt), key=repr):
        a, b = L.get(key), Rt.get(key)
        if a != b:
            bad.append((key[0], key[1], a, b))
    return len(set(L) | set(Rt)), bad


# ------------------------------------------------------------------- main --
def main(argv=None):
    ap = argparse.ArgumentParser(
        description='Expand Eq. (4.1) with Eq. (4.2) back into the atom basis '
                    'and compare the result, in exact rational arithmetic, '
                    'against the stored atom tables.')
    ap.add_argument('--spins', type=int, nargs='+', default=None)
    ap.add_argument('--tables', default=None,
                    help="directory of further per-spin tables, either the "
                         "atoms_m<n>.pkl of arXiv:2607.17613 or atoms_n<n>.txt "
                         "in the format supplied here; without --spins this "
                         "widens the sweep to odd n = 3..99 and the holdout "
                         "spin n = 101")
    args = ap.parse_args(argv)

    # A checker that is handed nothing and reports success has checked nothing,
    # so --tables requires a directory that holds at least one atoms_m<n>.pkl.
    if args.tables is not None:
        if not os.path.isdir(args.tables):
            ap.error('--tables %s is not a directory' % args.tables)
        have = sorted(set(
            [int(f[7:-4]) for f in os.listdir(args.tables)
             if f.startswith('atoms_m') and f.endswith('.pkl')
             and f[7:-4].isdigit()] +
            [int(f[7:-4]) for f in os.listdir(args.tables)
             if f.startswith('atoms_n') and f.endswith('.txt')
             and f[7:-4].isdigit()]))
        if not have:
            ap.error('--tables %s holds no atoms_m<n>.pkl and no atoms_n<n>.txt; '
                     'it is not a directory of per-spin tables' % args.tables)
        print('  --tables holds %d table(s), spins %d to %d'
              % (len(have), have[0], have[-1]))

    raw = json.load(open(_ATOMS))['atoms']
    if args.spins:
        spins = args.spins
    elif args.tables:
        spins = [n for n in range(3, 100, 2)] + [101]
    else:
        spins = [n for n in range(3, 34, 2)] + [n for n in _TEXT if n > 33]
    for n in spins:
        if n % 2 == 0 or n < 3:
            ap.error('spins must be odd and at least 3; got %d' % n)

    print('Equation (4.1) with Equation (4.2), expanded, against the stored tables')
    print('  rules module ... %s' % os.path.join(_DIR, 'chi_nnlo_rules.py'))
    print('  tables ......... %s' % _ATOMS)
    if args.tables:
        print('  also ........... %s' % args.tables)
    print()

    total_cells = total_bad = missing = 0
    checked = []
    targets = {}
    t0 = time.time()
    for n in spins:
        left = R.compact_form(n)
        right = stored_json(n, raw)
        extra = None
        local = os.path.join(_DIR, 'atoms_n%d.txt' % n)
        if os.path.exists(local):
            extra = stored_text(local)
        if args.tables:
            p = os.path.join(args.tables, 'atoms_m%d.pkl' % n)
            t = os.path.join(args.tables, 'atoms_n%d.txt' % n)
            if os.path.exists(p):
                extra = stored_pickle(p)
            elif os.path.exists(t):
                extra = stored_text(t)
            else:
                # asked to compare against the bundle and the table is not there:
                # that is a failure of the comparison, not a note to print, and
                # it stands at the spins where atoms_odd_n1_33.json or a local
                # atoms_n<n>.txt also holds a table, since the bundle table
                # asked for is missing there too
                print('  n=%3d: NO TABLE for this spin under %s'
                      % (n, args.tables))
                missing += 1
        if right is None and extra is None:
            if args.tables:
                # reported and counted at the line above.  With neither stored
                # copy present there is nothing left to compare this spin against
                continue
            print('  n=%3d: %6d coefficients from the printed equation, '
                  'no stored table here to compare against'
                  % (n, sum(len(v) for v in left.values())))
            continue
        target = right if right is not None else extra
        targets[n] = target
        nc, bad = compare(left, target)
        total_cells += nc
        total_bad += len(bad)
        checked.append(n)
        if right is not None and extra is not None:
            nc2, bad2 = compare(right, extra)
            if bad2:
                print('  n=%3d: the two stored copies disagree at %d cells'
                      % (n, len(bad2)))
                total_bad += len(bad2)
        print('  n=%3d: %6d cells, %6d exact, %d mismatched'
              % (n, nc, nc - len(bad), len(bad)))
        for a, m, l, r in bad[:4]:
            print('         %r %r: printed %s, stored %s' % (a, m, l, r))

    print('  ' + '-' * 62)
    print('  %d spins, %d coefficients, %d exact, %d mismatched   (%.1fs)'
          % (len(checked), total_cells, total_cells - total_bad, total_bad,
             time.time() - t0))
    if missing:
        # an absent table is not a mismatched coefficient, so it is counted
        # apart from them and kept out of the totals above; it still turns
        # the verdict red, since the comparison it was asked for did not happen
        print('  %d spin(s) had no table under %s' % (missing, args.tables))

    # ---- the two routes through the printed equations ---------------------
    print()
    print('The two printed routes to the same coefficients')
    route_bad = 0
    for n in checked:
        nc, bad = compare(R.compact_form(n), R.slot_form(n))
        route_bad += len(bad)
        if bad:
            print('  n=%3d: Eq. (4.1) and the slot-by-slot rules disagree at '
                  '%d of %d cells' % (n, len(bad), nc))
    print('  Eq. (4.1) against the forty closing rules read one slot at a '
          'time: %d spins, %d disagreements' % (len(checked), route_bad))

    # ---- regularity -------------------------------------------------------
    print()
    # Run on the stored table, not on compact_form(n).  The compact form obtains
    # K_R1 and K_R2 from this same identity, so reading them there would compare a
    # quantity with itself at pole orders one and two.  On the stored table no rule
    # enters, which is what the paper and the README claim of this test.
    print('Regularity on the ladder, on the stored table, with no rule entering')
    reg_tested = reg_content = reg_bad = 0
    for n in checked:
        c = targets[n]
        for mono in ((), ('pi2',), ('z3',)):
            nested = {}
            for (shape, k), cell in c.items():
                if shape[0] == 'BA' and mono in cell:
                    nested.setdefault(shape, {})[k] = cell[mono]
            by_q = R._nested_by_pole_order(nested)
            for q in (1, 2, 3, 4, 5):
                for m in range(0, n - 1):
                    rat = c.get((('R', q), -m), {}).get(mono, F(0))
                    lhs = R.regularity_rational(n, q, m, by_q)
                    reg_tested += 1
                    if rat or lhs:
                        reg_content += 1
                    if rat - lhs != 0:
                        reg_bad += 1
    print('  %d Laurent coefficients at internal rungs, over the three '
          'constants and the five pole orders,' % reg_tested)
    print('  %d empty on both sides, %d with content,'
          % (reg_tested - reg_content, reg_content))
    print('  %d exact rational zeros, %d nonzero'
          % (reg_tested - reg_bad, reg_bad))

    # ---- the mutation control --------------------------------------------
    print()
    print('Control: the c_C Omega_C term of Eq. (4.2) deleted, nothing else '
          'changed')
    ctl_ok = bool(checked)
    for n in checked[:6]:
        target = targets[n]
        nc, bad = compare(R.compact_form(n, control='drop_cC_omega_C'), target)
        onC = bool(bad) and all(a[0] == R.OMEGA['C'] and m == ()
                                for a, m, _l, _r in bad)
        deficit = bool(bad) and all(
            (r or F(0)) - (l or F(0)) == R.c_C(n, a[1])
            for a, m, l, r in bad)
        ok = (len(bad) == n) and onC and deficit
        ctl_ok = ctl_ok and ok
        print('  n=%3d: %d mismatched cells (expected %d), all on Omega_C: %s, '
              'each short by c_C: %s' % (n, len(bad), n, onC, deficit))
    if checked:
        print('  control behaves as it must: %s' % ctl_ok)
    else:
        print('  control not run: no spin here had a stored table to compare against')

    green = (total_bad == 0 and missing == 0 and route_bad == 0 and reg_bad == 0
             and ctl_ok and checked)
    print()
    print('CHECK: %s' % ('GREEN' if green else 'RED'))
    return 0 if green else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/chi_nnlo_eval.py <==
#!/usr/bin/env python3
# chi_nnlo_eval.py
# SPDX-License-Identifier: MIT
# Copyright (c) 2026 A. Prygarin and C. C. Madjuogang Sandeu.
# ---------------------------------------------------------------------------
# Self-contained evaluator of the NNLO BFKL eigenvalue of planar N=4 super
# Yang-Mills at odd conformal spin,
#
#       chi_2(n, nu)  =  [ F_n(z) + F_n(zbar) ] / 4 ,
#       z = (|n|-1)/2 + i*nu ,   zbar = (|n|-1)/2 - i*nu ,
#
# for odd |n| <= 101 and real or complex nu inside the evaluator's validated
# (restricted) domain: the direct-sum cutoff JD (default 120, read from the
# environment variable CHI_JD at import, overridable per call via the jd=
# keyword of chi2) must exceed every shift magnitude |z+k|.  A call whose
# worst |z+k| approaches JD is refused with DomainError instead of returning
# an under-resolved value; the validated floor is
#     JD >= ceil( 1.3 * |z+k|_max + 8 ) ,     |z+k|_max over the atom shifts,
# and the tail closures assume an even JD (odd values are rounded up).
# Accuracy is validated only for |z+k| well below JD+1 -- e.g. |nu| < ~25 at
# dps 50 with the default JD; raise JD for larger |nu|.
# The floor bounds the tail closure, NOT the number of digits that come back, and
# the two part company at high spin, where max|z+k| is large for a reason other
# than nu.  Measured at n=51, nu=0, dps=50, against the Quantum Spectral Curve
# value: JD=120 (the default, and above the floor) agrees to 35 significant
# digits, JD=200 to 45 and JD=300 to 49.  Nothing warns, because the floor is
# met.  At spins past about
# 40, ask for a cutoff well above the floor and confirm by repeating the call at a
# larger one: two settings that agree to the digits you need are the evidence that
# you have them.  Complex nu that place a
# shifted argument z+k on a non-positive integer hit an atom pole and are
# excluded.  The coefficients come from the rules of chi_nnlo_rules.py, which
# expands Eq. (4.1) and Eq. (4.2) of the paper at the requested spin in exact
# rational arithmetic, so no spin is limited by a table; atoms_odd_n1_33.json
# is the independently extracted record the rules are checked against
# (check_compact_form.py), and source='table' below reads it instead at the
# spins it covers.  The block is
#
#   F_n(z) = -88 zeta_4 S_1(z) - 16 zeta_2 zeta_3 - 80 zeta_5
#            + sum_{a in A_n} c_a A_a(z) ,
#
# with two atom shapes at the shifted argument w = z + k (integer k):
#
#   R-atom   A(z) = 1 / (z+k)^q ,          q = 1..5 ;
#   BA-atom  A(z) = sum_{N>=1} sigma^N S_v(N) / ( prod_d (N+d)^p * (N+z+k)^q ) ,
#            sigma = -1 for the alternating branch (s=1), +1 otherwise (s=0).
#
# Each atom is evaluated directly: the nested harmonic sums S_v(N) are exact at
# integer N, the head of the N-sum is summed to N=JD, and the tail is closed by
# a high-order truncated Euler-Maclaurin / alternating asymptotic expansion in
# 1/N (truncation orders MMAX=48, DMAX=7, KB=32, JMAX=48; the S-bar+ even-branch
# continuation of Gromov-Levkovich-Maslyuk-Sizov), its accuracy validated
# numerically against the Quantum Spectral Curve intercepts.
# The constants of that continuation are fixed by matching the exact sum at the
# even integer KANCH=80, so the truncation error of the series at that point is
# absorbed into the constant and carried to every argument.  It is the
# irreducible residual of the continuation, and asking for more working
# precision does not move it.  Measured as the residual of S_w(N) against the
# exact sum beyond KANCH: about 1e-70 for the non-alternating words tested
# (S_1, S_2, S_3, S_{1,1}, S_{2,1}) and about 2e-56 for the alternating S_{-2}.
# Every intercept quoted in the paper sits far above that residual.
# The nested-harmonic-sum continuation machinery below is self-contained; only
# Python 3 and mpmath are required.  Nothing else is imported at run time.
#
# The nu = 0 intercept is a removable coordinate singularity: at z = zbar = M
# the individual atoms have poles (w = z+k hits 0 for k = -M; at n = 1 the
# supplied boundary block carries no such shift and F_1 is regular there) that cancel
# exactly in the sum, so F_n is regular at M.  chi_2(n, 0) = F_n(M)/2 is
# extracted by a mean-value (circle) average of F_n on a small circle about M,
# which returns the regular value with no division by zero.
#
# Small NONZERO |nu| sits in a cancellation band: the conjugate blocks
# F_n(z) + F_n(zbar) lose absolute accuracy like 10^-dps * |nu|^-4.3 (measured
# against dps+30 references at n = 3 and n = 33), so calls with
# 0 < |nu| < nu_min(dps) = 10^-((dps-18)//4)   (1e-3 at dps 30, 1e-8 at the
# default dps 50, 1e-15 at dps 80) raise DomainError instead of returning an
# unvalidated value.  Use the exact nu = 0 intercept path for the intercept,
# or raise dps to shrink the excluded band.
#
# Conventions.  Nested harmonic sums are non-strict (S_{a,b}(N)=sum_{i>=j}...),
# negative letters alternating; nu here is HALF the CHH/GLMS nu (nu_CHH = 2 nu).
# The result is real for real nu (up to the numerical noise in Im).
#
# Usage:
#   python3 chi_nnlo_eval.py                 # built-in self-test
#   >>> from chi_nnlo_eval import chi2
#   >>> chi2(5, '0.3')                        # chi_2(5, nu=0.3), default dps=50
#   >>> chi2(21, 0, dps=80)                   # intercept chi_2(21, 0)
#   >>> chi2(9, '1.2j', dps=60)               # complex nu (validated domain; poles excluded)
#   >>> chi2(1, '200', dps=30, jd=756)        # wide-nu point: per-call cutoff override
#   >>> chi2(35, '0.4')                       # past the included table: from the rules
# ---------------------------------------------------------------------------
import os
import sys
import json
import mpmath as mp

_DIR = os.path.dirname(os.path.abspath(__file__))
if _DIR not in sys.path:
    sys.path.insert(0, _DIR)      # so the module is found from any directory
import chi_nnlo_rules as rules

_ATOMS_PATH = os.path.join(_DIR, 'atoms_odd_n1_33.json')

# the largest odd spin at which the rules have been checked against an
# independently extracted atom table
NMAX = 101

# 'rules'  -- the coefficients come from chi_nnlo_rules.py, that is from the
#             printed equations (the default; the boundary spin n=1 is the
#             Caron-Huot--Herranen block itself and is always read from the
#             table, which is where it is supplied);
# 'table'  -- read from atoms_odd_n1_33.json, available for odd n <= 33.
SOURCE = os.environ.get('CHI_SOURCE', 'rules')

# ------------------------- tunable numerical constants ---------------------
JD = os.environ.get('CHI_JD', '120')        # direct-sum length; tail series at N=JD
                # (env-tunable default; per-call override: chi2(..., jd=...);
                #  the tail closures assume an even JD -- odd values round up)
if not JD.isdigit() or int(JD) < 1:
    raise ValueError('CHI_JD must be a positive integer, got %r; unset it to take '
                     'the default of 120' % JD)
JD = int(JD)
MMAX = 48       # highest power of 1/N kept in the asymptotic tail series
DMAX = 7        # highest power of ln N kept
KB = 32         # number of Bernoulli terms in the Euler-Maclaurin tail
KANCH = 80      # even-integer reference point fixing the S-continuation constants

# ==========================================================================
#  Series algebra.  A "series" is a dict {(d,m): coeff} == sum coeff*ln(y)^d/y^m.
#  (Inlined, self-contained nested-harmonic-sum continuation.)
# ==========================================================================
_BERN = {}
_FACT = {}


def _ser_trim(s):
    return {k: v for k, v in s.items() if v != 0 and k[1] <= MMAX and k[0] <= DMAX}


def _ser_add(a, b):
    out = dict(a)
    for k, v in b.items():
        out[k] = out.get(k, mp.mpf(0)) + v
    return _ser_trim(out)


def _ser_scale(a, c):
    return {k: v * c for k, v in a.items()}


def _ser_mul(a, b):
    out = {}
    for (d1, m1), v1 in a.items():
        for (d2, m2), v2 in b.items():
            d, m = d1 + d2, m1 + m2
            if m > MMAX or d > DMAX:
                continue
            out[(d, m)] = out.get((d, m), mp.mpf(0)) + v1 * v2
    return _ser_trim(out)


def _ser_powshift(a, p):
    """multiply the series by y^{-p}."""
    return _ser_trim({(d, m + p): v for (d, m), v in a.items()})


def _ser_int(a):
    """integral_y^inf a(u) du; every surviving term needs m >= 2."""
    out = {}
    for (d, m), v in a.items():
        if m < 2:
            if abs(v) > mp.mpf(10) ** -90:
                raise ValueError('divergent integral term %s' % ((d, m),))
            continue
        f = mp.mpf(1)
        for i in range(d + 1):
            out[(d - i, m - 1)] = out.get((d - i, m - 1), mp.mpf(0)) + v * f / mp.mpf(m - 1) ** (i + 1)
            f *= (d - i)
    return _ser_trim(out)


def _ser_diff(a):
    out = {}
    for (d, m), v in a.items():
        if d:
            out[(d - 1, m + 1)] = out.get((d - 1, m + 1), mp.mpf(0)) + v * d
        out[(d, m + 1)] = out.get((d, m + 1), mp.mpf(0)) - v * m
    return _ser_trim(out)


def _ln_shift(c):
    """series for ln(y+c) - ln(y)."""
    return {(0, k): mp.mpf(-1) ** (k + 1) * mp.mpf(c) ** k / k for k in range(1, MMAX + 1)}


def _pow_shift(c, m):
    """series for y^m (y+c)^{-m} = (1+c/y)^{-m}."""
    out = {(0, 0): mp.mpf(1)}
    cf = mp.mpf(1)
    for k in range(1, MMAX + 1):
        cf *= mp.mpf(-m - k + 1) / k
        out[(0, k)] = cf * mp.mpf(c) ** k
    return out


def _ser_shift(a, c):
    """given the series of f(u), return the series of f(y+c) in y (c small)."""
    if c == 0:
        return dict(a)
    lam = _ln_shift(c)
    lam_pows = [{(0, 0): mp.mpf(1)}]
    for _ in range(1, DMAX + 1):
        lam_pows.append(_ser_mul(lam_pows[-1], lam))
    out = {}
    for (d, m), v in a.items():
        ps = _pow_shift(c, m) if m else {(0, 0): mp.mpf(1)}
        base = _ser_powshift(ps, m) if m else ps
        for i in range(d + 1):
            piece = _ser_mul(lam_pows[i], base)
            coef = v * mp.binomial(d, i)
            for (dd, mm), vv in piece.items():
                if dd + d - i > DMAX or mm > MMAX:
                    continue
                out[(dd + d - i, mm)] = out.get((dd + d - i, mm), mp.mpf(0)) + coef * vv
    return _ser_trim(out)


def _ser_eval(a, y):
    ly = mp.log(y)
    return mp.fsum(v * ly ** d / y ** m for (d, m), v in a.items())


def _em_step_sum(h, step):
    """series in v for sum_{i>=0} h(v + step*i) (Euler-Maclaurin)."""
    out = _ser_scale(_ser_int(h), mp.mpf(1) / step)
    out = _ser_add(out, _ser_scale(h, mp.mpf(1) / 2))
    der = dict(h)
    for k in range(1, KB + 1):
        for _ in range(2 if k > 1 else 1):
            der = _ser_diff(der)
        out = _ser_add(out, _ser_scale(der, -_BERN[k] * mp.mpf(step) ** (2 * k - 1) / _FACT[2 * k]))
    return out


def _em_tail(g):
    """series in y for T(y) = sum_{j>=1} g(y+j)."""
    return _ser_shift(_em_step_sum(g, 1), 1)


def _alt_tail_ser(g):
    """series in y for sum_{j>=1} (-1)^j g(y+j)."""
    h = _ser_add(g, _ser_scale(_ser_shift(g, 1), mp.mpf(-1)))
    H = _em_step_sum(h, 2)
    return _ser_scale(_ser_shift(H, 1), mp.mpf(-1))


# ------------------------- stuffle reduction of leading-1 words ------------
def _stuffle(w1, w2):
    if not w1:
        return [(1, tuple(w2))]
    if not w2:
        return [(1, tuple(w1))]
    a, u = w1[0], w1[1:]
    b, v = w2[0], w2[1:]
    out = []
    for c, word in _stuffle(u, w2):
        out.append((c, (a,) + word))
    for c, word in _stuffle(w1, v):
        out.append((c, (b,) + word))
    m = (abs(a) + abs(b)) * (1 if (a > 0) == (b > 0) else -1)
    for c, word in _stuffle(u, v):
        out.append((-c, (m,) + word))
    return out


def _collect(terms):
    d = {}
    for c, w in terms:
        d[w] = d.get(w, 0) + c
    return {w: c for w, c in d.items() if c != 0}


_RED = {}


def _reduce_leading_one(w):
    w = tuple(w)
    if w in _RED:
        return _RED[w]
    rest = w[1:]
    prod = _collect(_stuffle((1,), rest))
    mult = prod.pop(w)
    out = [(mp.mpf(1) / mult, [(1,), rest])]
    for word, c in prod.items():
        out.append((-mp.mpf(c) / mult, [word]))
    _RED[w] = out
    return out


# ------------------------- exact finite nested sums S_w(N) ------------------
def _exact_table(w, K):
    """exact S_w(k) for k = 0..K (non-strict, negative letters alternating)."""
    d = len(w)
    suf = [mp.mpf(0)] * (d + 1)
    suf[d] = mp.mpf(1)
    vals = [mp.mpf(0)] * (K + 1)
    for k in range(1, K + 1):
        for i in range(d - 1, -1, -1):
            a = w[i]
            t = mp.mpf(1) / mp.mpf(k) ** abs(a)
            if a < 0 and k % 2 == 1:
                t = -t
            suf[i] = suf[i] + t * suf[i + 1]
        vals[k] = suf[0]
    return vals


# ------------------------- asymptotic pair (Aser, Bser) per word ------------
_ASY = {}


def _asy(w):
    """S_w(y) ~ Aser(y) + (-1)^y Bser(y) as y -> inf (S-bar+ continuation)."""
    w = tuple(w)
    if w in _ASY:
        return _ASY[w]
    if not w:
        val = ({(0, 0): mp.mpf(1)}, {})
    elif w == (1,):
        A = {(1, 0): mp.mpf(1), (0, 0): mp.euler, (0, 1): mp.mpf(1) / 2}
        for k in range(1, KB + 1):
            A[(0, 2 * k)] = -_BERN[k] / (2 * k)
        val = (_ser_trim(A), {})
    elif w[0] == 1:
        At, Bt = {}, {}
        for coef, words in _reduce_leading_one(w):
            Ap, Bp = {(0, 0): mp.mpf(1)}, {}
            for wi in words:
                Ai, Bi = _asy(wi)
                Ap, Bp = (_ser_add(_ser_mul(Ap, Ai), _ser_mul(Bp, Bi)),
                          _ser_add(_ser_mul(Ap, Bi), _ser_mul(Bp, Ai)))
            At = _ser_add(At, _ser_scale(Ap, coef))
            Bt = _ser_add(Bt, _ser_scale(Bp, coef))
        val = (At, Bt)
    else:
        a, rest = w[0], w[1:]
        Ar, Br = _asy(rest)
        if a > 0:
            TA = _em_tail(_ser_powshift(Ar, a)) if Ar else {}
            TB = _alt_tail_ser(_ser_powshift(Br, a)) if Br else {}
        else:
            p = -a
            TA = _em_tail(_ser_powshift(Br, p)) if Br else {}
            TB = _alt_tail_ser(_ser_powshift(Ar, p)) if Ar else {}
        A = _ser_scale(TA, mp.mpf(-1))
        B = _ser_scale(TB, mp.mpf(-1))
        with mp.extradps(10):
            ex = _exact_table(w, KANCH)[KANCH]
            C = ex - _ser_eval(A, mp.mpf(KANCH)) - _ser_eval(B, mp.mpf(KANCH))
        A = _ser_add(A, {(0, 0): C})
        val = (A, B)
    _ASY[w] = val
    return val


# ==========================================================================
#  Atom evaluation
# ==========================================================================
_TAB = {}


def _table(v):
    key = (v, JD)             # keyed by the effective cutoff (jd= / CHI_JD)
    if key not in _TAB:
        _TAB[key] = _exact_table(v, JD + 1)
    return _TAB[key]


def _mulpow(P, c, r):
    """multiply a series-in-1/N P by (N+c)^{-r} = N^{-r}(1+c/N)^{-r} (c complex)."""
    ser = {(0, 0): mp.mpf(1)}
    term = mp.mpf(1)
    for k in range(1, MMAX + 1):
        term = term * mp.mpf(-r - k + 1) / k
        ser[(0, k)] = term * (c ** k)
    P2 = _ser_mul(P, ser)
    return _ser_trim({(d, m + r): v for (d, m), v in P2.items()})


# ---- fast, z-independent tail factorization  --------
# The N-sum tail of a BA-atom is  sum_{N>=1} sgn^N S_v(N)/(prod (N+d)^p (N+z+k)^q).
# Expanding (N+z+k)^{-q} = sum_j C(-q,j) (z+k)^j N^{-(q+j)} factors the z-dependence
# out of the (expensive, z-independent) Euler-Maclaurin tail:
#     tail(z) = sum_j Tbase[j] * (z+k)^j ,
# with Tbase[j] = C(-q,j) * (closed tail of the shifted asymptotic pair) evaluated
# once at N=JD.  Tbase depends only on (s, v, dn, q) and the effective JD;
# cached across all z and all n, keyed by (s, v, dn, q, JD).
JMAX = 48
_TBASE = {}


def _genbinom(negq, j):
    """C(-q, j) with -q = negq."""
    v = mp.mpf(1)
    for i in range(j):
        v = v * (negq - i) / (i + 1)
    return v


def _dress_dn(P, dn):
    """multiply series P (in 1/N) by prod (N+d)^{-p}  (z-independent)."""
    for d, p in dn:
        P = _mulpow(P, d, p)
    return P


def _tbase(s, v, dn, q):
    key = (s, v, dn, q, JD)   # keyed by the effective cutoff (jd= / CHI_JD)
    row = _TBASE.get(key)
    if row is not None:
        return row
    Aser, Bser = _asy(v) if v else ({(0, 0): mp.mpf(1)}, {})
    Adn = _dress_dn(dict(Aser), dn) if Aser else {}
    Bdn = _dress_dn(dict(Bser), dn) if Bser else {}
    negq = mp.mpf(-q)
    JDf = mp.mpf(JD)
    row = []
    for j in range(JMAX + 1):
        cA = _genbinom(negq, j)
        Tj = {}
        if Adn:
            PAj = _ser_powshift(Adn, q + j)
            TA = _em_tail(PAj) if s == 0 else _alt_tail_ser(PAj)
            Tj = _ser_add(Tj, TA)
        if Bdn:
            PBj = _ser_powshift(Bdn, q + j)
            TB = _alt_tail_ser(PBj) if s == 0 else _em_tail(PBj)
            Tj = _ser_add(Tj, TB)
        row.append(cA * _ser_eval(Tj, JDf) if Tj else mp.mpf(0))
    _TBASE[key] = row
    return row


def _eval_atom(key, z):
    """value of one atom of F_n at argument z."""
    if key[0] == 'R':
        _, k, q = key
        return (z + k) ** (-q)
    _, s, v, dn, k, q = key
    v = tuple(v)
    dn = tuple(tuple(dp) for dp in dn)
    tab = _table(v)
    zk = z + k
    tot = mp.mpf(0)
    for N in range(1, JD + 1):
        val = tab[N]
        if s and N % 2 == 1:
            val = -val
        den = mp.mpf(1)
        for d, p in dn:
            den *= mp.mpf(N + d) ** p
        tot += val / (den * (N + zk) ** q)
    # factorized closed-form tail: sum_j Tbase[j] (z+k)^j
    row = _tbase(s, v, dn, q)
    tail = mp.mpf(0)
    zkp = mp.mpf(1)
    for j in range(JMAX + 1):
        tail += row[j] * zkp
        zkp = zkp * zk
    return tot + tail


# ==========================================================================
#  Atom-table loading and coefficient evaluation
# ==========================================================================
_ATOMS_RAW = None
_COEF = {}          # n -> [(atom key tuple, numeric coefficient)]


def _mono_val(mono):
    v = mp.mpf(1)
    for f in mono:
        if f == 'pi2':
            v *= mp.pi ** 2
        elif f == 'z3':
            v *= mp.zeta(3)
        elif f == 'z5':
            v *= mp.zeta(5)
        else:
            raise ValueError('unknown monomial %r' % f)
    return v


def _atom_key(k):
    if k[0] == 'R':
        return ('R', int(k[1]), int(k[2]))
    _, s, v, dn, kk, q = k
    return ('BA', int(s), tuple(int(x) for x in v),
            tuple((int(d), int(p)) for d, p in dn), int(kk), int(q))


def _from_table(n):
    global _ATOMS_RAW
    if _ATOMS_RAW is None:
        _ATOMS_RAW = json.load(open(_ATOMS_PATH))['atoms']
    key = str(n)
    if key not in _ATOMS_RAW:
        raise ValueError('the included atom table covers odd n = 1..33; '
                         "got n=%s.  Use source='rules' (the default), which "
                         'has no such limit.' % n)
    return _ATOMS_RAW[key]


def _coeffs(n):
    """the numeric coefficient of every atom of F_n, from the rules by default
    and from the included table on request.  The two agree exactly wherever both
    exist, which check_compact_form.py verifies at every odd n <= 33."""
    if n in _COEF:
        return _COEF[n]
    if SOURCE == 'rules' and n >= 3:
        entries = rules.atom_table(n)
    elif SOURCE in ('rules', 'table'):
        entries = _from_table(n)
    else:
        raise ValueError("source must be 'rules' or 'table', got %r" % (SOURCE,))
    lst = []
    for atom in entries:
        k = _atom_key(atom['key'])
        c = mp.mpf(0)
        for mono, num, den in atom['coef']:
            c += (mp.mpf(int(num)) / int(den)) * _mono_val(mono)
        lst.append((k, c))
    _COEF[n] = lst
    return lst


def F_block(n, z):
    """the weight-5 block F_n(z) (the g^6 coefficient F^{(3)}(z) of the Regge
    trajectory) at odd conformal spin n, assembled from the atom table.

    Callable straight after an import: it prepares the constants it needs at the
    current working precision if nothing has done so yet, so it does not
    require that chi2 has been called first.

    The domain checks of chi2 do not apply here.  The cutoff JD is used as it
    stands, with no check that it exceeds the largest shifted argument |z+k|;
    no z is refused, so a z on a rung divides by zero and a z far outside the
    range chi2 admits returns a number all the same.  A validated value comes
    from chi2."""
    if _STATE['dps'] is None:
        _init(mp.mp.dps)
    gK = 11 * mp.pi ** 4 / 45
    CC = 16 * (mp.zeta(2) * mp.zeta(3) + 5 * mp.zeta(5))
    G = mp.fsum(cc * _eval_atom(k, z) for k, cc in _coeffs(n))
    return gK * 4 * (mp.psi(0, 1) - mp.psi(0, z + 1)) - CC + G


# ==========================================================================
#  Precision management + public API
# ==========================================================================
_STATE = {'dps': None}


class DomainError(ValueError):
    """Raised when the requested direct-sum cutoff JD is below the validated
    floor for the requested (n, nu): the (z+k)^j tail closure is unreliable
    there, so the evaluator refuses instead of returning an under-resolved
    value."""


def _shifts(n):
    """the integer atom shifts k of spin n (R-atoms: key[1]; BA-atoms: key[4])."""
    return [k[1] if k[0] == 'R' else k[4] for k, _c in _coeffs(abs(int(n)))]


def _jd_floor(n, nu, radius='0.15'):
    """validated cutoff floor JD >= ceil(1.3 * |z+k|_max + 8) for chi2(n, nu);
    |z+k|_max is the worst shift-argument magnitude over the atom table (for
    nu = 0 the mean-value circle nodes z = M + radius*e^{i theta} are used)."""
    M = mp.mpf(abs(int(n)) - 1) / 2
    nu = mp.mpmathify(nu)
    if nu == 0:
        worst = max(abs(M + k) for k in _shifts(n)) + abs(mp.mpf(radius))
    else:
        z = M + mp.mpc(0, 1) * nu
        zb = M - mp.mpc(0, 1) * nu
        worst = max(max(abs(z + k), abs(zb + k)) for k in _shifts(n))
    return int(mp.ceil(mp.mpf('1.3') * worst + 8))


def _init(dps):
    mp.mp.dps = dps
    if _STATE['dps'] == dps:
        return
    for c in (_BERN, _FACT, _RED, _ASY, _TAB, _COEF, _TBASE):
        c.clear()
    with mp.workdps(max(dps, 130)):
        _BERN.update({k: mp.bernoulli(2 * k) for k in range(1, KB + 1)})
        _FACT.update({j: mp.factorial(j) for j in range(0, 2 * KB + 2)})
    _STATE['dps'] = dps


def _intercept(n, radius, K):
    """chi_2(n,0) = F_n(M)/2 via a mean-value circle average of F_n about z=M.
    F_n is real on the real axis, so conjugate nodes contribute equal real parts;
    only the upper semicircle (plus the two real endpoints) is evaluated.
    The conjugate-pair formula below assumes K even (nodes in conjugate pairs);
    odd K would mis-weight the average, so it is rejected."""
    if K % 2 or K <= 0:
        raise ValueError("K must be a positive even integer (conjugate-pair circle average)")
    n = abs(n)
    M = mp.mpf(n - 1) / 2
    r = abs(mp.mpf(radius))
    acc = mp.re(F_block(n, M + r)) + mp.re(F_block(n, M - r))
    for j in range(1, K // 2):
        theta = 2 * mp.pi * j / K
        acc += 2 * mp.re(F_block(n, M + r * mp.e ** (mp.mpc(0, 1) * theta)))
    return acc / K / 2


def chi2(n, nu, dps=50, radius='0.15', K=48, jd=None, source=None):
    """NNLO BFKL eigenvalue chi_2(n, nu) = [F_n(z) + F_n(zbar)]/4 at odd
    conformal spin |n| <= 101.

    n   : odd integer, 1 <= |n| <= 101.  The coefficients come from the rules
          of chi_nnlo_rules.py, so the spin is not limited by a table; 101 is
          the largest spin at which the rules have been checked against an
          independently extracted table.
    nu  : real or complex spectral parameter (pass as a string or an mpmath
          number built at >= dps digits so nu carries no representation error);
          nu = 0 returns the intercept via the removable-singularity handler.
          Accuracy is validated only while every shift magnitude |z+k| stays
          well below JD+1 (default JD=120: |nu| < ~25 at dps 50); larger |nu|
          needs a larger JD, and complex nu placing z+k on a non-positive
          integer are excluded (atom pole).  A call below the validated floor
          JD >= ceil(1.3*|z+k|_max + 8) raises DomainError.  Small nonzero
          |nu| below nu_min(dps) = 10^-((dps-18)//4) (1e-8 at the default
          dps 50) also raises DomainError: the conjugate-block cancellation
          loses accuracy like 10^-dps * |nu|^-4.3 there (see the module
          header); use nu = 0 for the intercept or raise dps.
    dps : working precision in decimal digits.
    radius, K : circle radius and node count for the nu = 0 mean-value average.
          The radius must satisfy 0 < radius < (|n|+1)/2, which keeps the
          circle inside the disk where F_n is regular (the nearest pole of
          the block is the order-five pole at z = -1), and the radius and the
          node count together set the quadrature error.
    jd  : per-call direct-sum cutoff override (default: the module constant JD,
          read from CHI_JD at import); rounded up to even and checked against
          the validated floor.
    source : 'rules' (the default) or 'table'; see the module constant SOURCE.
    Returns an mpmath number; real (to numerical noise) for real nu."""
    if isinstance(n, str):
        n = int(n)            # strings must parse exactly as an integer
    elif n != int(n):
        raise ValueError('n must be an odd integer, got %r' % (n,))
    n = int(n)
    if n % 2 == 0 or not (1 <= abs(n) <= NMAX):
        raise ValueError('n must be odd with 1 <= |n| <= %d, got %s' % (NMAX, n))
    r = mp.mpf(radius)
    if r == 0:
        raise ValueError('radius must be nonzero (mean-value circle radius)')
    _init(int(dps))
    # rebuilt at the working precision: converted before it, a decimal radius is
    # rounded at whatever precision the caller happened to be using
    radius = abs(mp.mpf(radius))
    nu = mp.mpmathify(nu)
    if nu == 0:
        # the mean-value circle about z = M = (|n|-1)/2 must stay inside the
        # disk where F_n is regular: the nearest pole of the block is the
        # order-five pole of 32/(z+1)^5 at z = -1, a distance (|n|+1)/2 away.
        r_max = mp.mpf(abs(n) + 1) / 2
        if radius >= r_max:
            raise ValueError(
                'radius = %s reaches the order-five pole at z = -1: the '
                'mean-value circle about z = (|n|-1)/2 gives the intercept '
                'only while it stays inside the disk where F_n is regular, '
                'so the radius must satisfy 0 < radius < (|n|+1)/2 = %s at '
                'n = %d.' % (mp.nstr(radius, 8), mp.nstr(r_max, 8), n))
        # The two real nodes z = M +- radius are the only ones on the real axis,
        # and a real node that lands on a rung of the ladder is a pole of the
        # individual atoms, although F_n itself is regular there.  The
        # quadrature evaluates the atoms one by one, so it divides by zero.  At
        # odd n the midpoint M is an integer and every integer radius below the
        # bound above does this.
        M0 = mp.mpf(abs(n) - 1) / 2
        for node in (M0 - radius, M0 + radius):
            if node == mp.floor(node) and any(int(node) + k <= 0
                                              for k in _shifts(n)):
                raise ValueError(
                    'radius = %s puts the mean-value node z = %s on a rung of '
                    'the ladder: the atoms of F_n have poles there, although '
                    'their sum does not, and the average over the circle '
                    'divides by zero.  At odd n every integer radius reaches a '
                    'rung; use a radius that is not an integer, the default '
                    '0.15 for one.' % (mp.nstr(radius, 8), mp.nstr(node, 8)))
    if nu != 0:
        nu_min = mp.mpf(10) ** (-max(0, (int(dps) - 18) // 4))
        # one-ulp tolerance so the decimal boundary value itself (e.g. '1e-8'
        # at dps 50) is accepted despite binary representation rounding
        if abs(nu) < nu_min * (1 - mp.mpf('1e-12')):
            raise DomainError(
                '|nu| = %s is inside the small-nu cancellation band at dps=%d: '
                'the conjugate-block cancellation F_n(z)+F_n(zbar) loses '
                'accuracy like 10^-dps * |nu|^-4.3 (measured), so such values '
                'are not validated.  Use nu = 0 for the exact intercept path, '
                'raise dps (the band shrinks as 10^-((dps-18)//4)), or stay at '
                '|nu| >= %s.' % (mp.nstr(abs(nu), 8), int(dps),
                                 mp.nstr(nu_min, 6)))
    global JD, SOURCE
    _saved_source = SOURCE
    if source is not None:
        if source not in ('rules', 'table'):
            raise ValueError("source must be 'rules' or 'table', got %r"
                             % (source,))
        if source != SOURCE:
            SOURCE = source
            _COEF.clear()
    # source= is a per-call choice and not a mode: the finally clause below
    # restores the module default on every exit, the JD floor check included,
    # so a call with source='table' leaves what a later call reads unchanged.
    _saved = JD
    try:
        use = int(JD if jd is None else jd)
        use += use % 2            # the tail closures assume an even cutoff
        floor = _jd_floor(n, nu, radius)
        if use < floor:
            raise DomainError(
                'JD=%d is below the validated cutoff %d for (n=%s, nu=%s): the '
                '(z+k)^j tail closure is unreliable once max|z+k| approaches JD. '
                'Raise JD (the CHI_JD environment variable or the jd= keyword) '
                'to at least %d.' % (use, floor, n, nu, floor))
        JD = use
        if nu == 0:
            return _intercept(n, radius, K)
        M = mp.mpf(abs(n) - 1) / 2
        z = M + mp.mpc(0, 1) * nu
        zb = M - mp.mpc(0, 1) * nu
        return (F_block(abs(n), z) + F_block(abs(n), zb)) / 4
    finally:
        JD = _saved
        if SOURCE != _saved_source:
            SOURCE = _saved_source
            _COEF.clear()


if __name__ == '__main__':
    import time
    print('chi_nnlo_eval.py -- NNLO BFKL eigenvalue, self-contained evaluator')
    print('coefficients from:', SOURCE,
          '(chi_nnlo_rules.py)' if SOURCE == 'rules' else _ATOMS_PATH)
    t0 = time.time()
    val = chi2(5, '0.3', dps=40)
    print('chi_2(5, 0.3)  = %s   (%.1fs)' % (mp.nstr(mp.re(val), 34), time.time() - t0))
    # nu = 0 intercept (removable singularity handled by the circle average),
    # default fine settings (radius 0.15, 48 nodes):
    t0 = time.time()
    ic = chi2(5, 0, dps=50)
    print('chi_2(5, 0)    = %s   (%.1fs)' % (mp.nstr(mp.re(ic), 40), time.time() - t0))
    # exact independent QSC intercept chi_2(5,0) = -57 - pi^2 - (8/15) pi^4
    # (Alfimov-Gromov-Sizov, arXiv:1802.06908):
    with mp.workdps(50):
        qsc5 = -57 - mp.pi ** 2 - (mp.mpf(8) / 15) * mp.pi ** 4
    print('QSC chi_2(5,0) = %s' % mp.nstr(qsc5, 40))
    resid = abs(mp.re(ic) - qsc5)
    print('|intercept - QSC| = %s   (independent check; tolerance 1e-30)' % mp.nstr(resid, 4))
    ok = resid < mp.mpf('1e-30')
    # the rules and the included table are the same coefficients where both
    # exist; past n = 33 only the rules do
    t0 = time.time()
    a = chi2(9, '0.7', dps=40, source='rules')
    b = chi2(9, '0.7', dps=40, source='table')
    print('chi_2(9,0.7) from the rules minus from the table = %s   (%.1fs)'
          % (mp.nstr(abs(a - b), 4), time.time() - t0))
    ok = ok and abs(a - b) < mp.mpf('1e-32')
    t0 = time.time()
    v35 = chi2(35, '0.4', dps=40, source='rules')
    print('chi_2(35, 0.4)  = %s   (%.1fs; past the included table)'
          % (mp.nstr(mp.re(v35), 20), time.time() - t0))
    if ok:
        print('SELF-TEST PASSED')
    else:
        raise SystemExit('SELF-TEST FAILED')


==> anc/chi_nnlo_rules.py <==
#!/usr/bin/env python3
# chi_nnlo_rules.py
# SPDX-License-Identifier: MIT
# Copyright (c) 2026 A. Prygarin and C. C. Madjuogang Sandeu.
# ---------------------------------------------------------------------------
# The coefficient rules of the NNLO BFKL eigenvalue of planar N=4 super
# Yang-Mills at odd conformal spin, as a machine-readable module.
#
# This file is the definition the paper's Eq. (4.1) and Eq. (4.2) refer to.  It
# carries, in exact rational arithmetic and with nothing tabulated per spin:
#
#   SHAPES      the 41 atom shapes of Eq. (3.2), five rational and thirty-six
#               nested; the list does not grow with the spin;
#   CLOSING     the 40 closing coefficient rules, each a rational combination
#               of the seven ladder weights, together with its support;
#   COMPOSITE   the five one-variable functions G_{(-1)^k}, Phi, D_+, D_-,
#               D_min of
#               Eq. (4.1), each as its explicit combination of atoms;
#   c_O, c_C,   the three coefficient rules of the four nested atoms of Eq. (4.2),
#   d_AB        printed there as c_O, c_C and c_AB;
#   K_R3        the triple-pole rational kernel in closed form;
#   regularity  the identity that returns K_R1 and K_R2 once the nested
#               coefficients are known;
#   supports    every slot's range of rungs, as a function of the spin.
#
# With these, compact_form(n) expands the paper's Eq. (4.1), K_res read as
# Eq. (4.2), back into the atom basis at any odd n >= 3, and coefficients(n)
# returns the coefficient of every atom of F_n(z).  The paper prints the same
# rules in its appendix, the weights, the shapes, the forty closing rules, the
# composite functions and the exchange-odd rule, so a reader needs no file at
# all to evaluate the eigenvalue; this module is that catalog in machine-readable
# form.  The atom tables included alongside are the record the rules are checked
# against, not their definition.  check_compact_form.py runs that check.
#
# STATUS.  The rules were fixed at low spin.  They are exact at every spin that
# was generated, verified over the range n <= 99 and at the holdout spin
# n = 101, and they are not proved at arbitrary odd n.
#
# CONVENTIONS.  z = (|n|-1)/2 + i nu.  An atom is evaluated at a shifted point
# w = z + k with integer k; the ladder is -(n-1) <= k <= 0 and the single point
# k = 1 lies outside it.  The two distances from a rung to the ends of the
# ladder are a_+ = k+n-1 and a_- = -k, with a_+ + a_- = n-1 and (-1)^k =
# (-1)^{a_-}.  Nested harmonic sums are non-strict, negative letters
# alternating, S_w(0) = 0 for a non-empty word and 1 for the empty one.  A
# coefficient is r_0 + r_1 pi^2 + r_2 zeta_3 with rational r_i, and the three
# parts are labeled by the monomials (), ('pi2',) and ('z3',).
#
# An atom key is a shape together with its rung:
#   ('R', q)                 ->  1/(z+k)^q ,  q = 1..5
#   ('BA', s, v, dn, q)      ->  sum_{N>=1} sigma^N S_v(N)
#                                  / ( prod_{(d,p) in dn} (N+d)^p * (N+z+k)^q )
# with sigma = -1 for s = 1 and +1 for s = 0.
#
# Python 3 only; the standard library and nothing else.
#
# Usage:
#   python3 chi_nnlo_rules.py            # inventory and a small worked spin
#   >>> from chi_nnlo_rules import coefficients
#   >>> c = coefficients(35)             # every coefficient of F_35, exactly
# ---------------------------------------------------------------------------
from fractions import Fraction as F

__all__ = ['SHAPES', 'CLOSING', 'COMPOSITE', 'OMEGA',
           'EXCEPTIONAL_SUPPORT', 'S', 'weights', 'distances',
           'c_O', 'c_C', 'd_AB', 'K_R3', 'compact_form', 'slot_form',
           'coefficients', 'atom_table', 'support_of']

# ===========================================================================
# 1.  The atom shapes of Eq. (3.2).  Five rational, thirty-six nested.
# ===========================================================================
SHAPES = (
    ('R', 1),
    ('R', 2),
    ('R', 3),
    ('R', 4),
    ('R', 5),
    ('BA', 0, (), (), 5),
    ('BA', 0, (), ((0, 1),), 1),
    ('BA', 0, (), ((0, 2),), 1),
    ('BA', 0, (), ((0, 2),), 3),
    ('BA', 0, (), ((0, 3),), 1),
    ('BA', 0, (), ((0, 3),), 2),
    ('BA', 0, (), ((0, 4),), 1),
    ('BA', 0, (1,), ((0, 3),), 1),
    ('BA', 1, (), ((0, 1),), 1),
    ('BA', 1, (), ((0, 1),), 2),
    ('BA', 1, (), ((0, 1),), 3),
    ('BA', 1, (), ((0, 1),), 4),
    ('BA', 1, (), ((0, 2),), 1),
    ('BA', 1, (), ((0, 2),), 2),
    ('BA', 1, (), ((0, 2),), 3),
    ('BA', 1, (), ((0, 3),), 1),
    ('BA', 1, (), ((0, 3),), 2),
    ('BA', 1, (), ((0, 4),), 1),
    ('BA', 1, (-3,), ((0, 1),), 1),
    ('BA', 1, (-2,), ((0, 1),), 1),
    ('BA', 1, (-2,), ((0, 1),), 2),
    ('BA', 1, (-2, 1), ((0, 1),), 1),
    ('BA', 1, (1,), ((0, 1),), 2),
    ('BA', 1, (1,), ((0, 1),), 3),
    ('BA', 1, (1,), ((0, 2),), 1),
    ('BA', 1, (1,), ((0, 2),), 2),
    ('BA', 1, (1,), ((0, 3),), 1),
    ('BA', 1, (1, -2), ((0, 1),), 1),
    ('BA', 1, (1, 1), ((0, 1),), 2),
    ('BA', 1, (1, 1), ((0, 2),), 1),
    ('BA', 1, (1, 2), ((0, 1),), 1),
    ('BA', 1, (2,), ((0, 1),), 1),
    ('BA', 1, (2,), ((0, 1),), 2),
    ('BA', 1, (2,), ((0, 2),), 1),
    ('BA', 1, (2, 1), ((0, 1),), 1),
    ('BA', 1, (3,), ((0, 1),), 1),
)

RATIONAL_SHAPES = tuple(s for s in SHAPES if s[0] == 'R')
NESTED_SHAPES = tuple(s for s in SHAPES if s[0] == 'BA')
assert (len(SHAPES), len(RATIONAL_SHAPES), len(NESTED_SHAPES)) == (41, 5, 36)

# ===========================================================================
# 2.  Exact nested harmonic sums at integer argument.
# ===========================================================================
_STAB = {}


def _table(word, N):
    """S_word(0..N), non-strict, negative letters alternating."""
    row = _STAB.get(word)
    if row is not None and len(row) > N:
        return row
    top = max(N, 64, 2 * (len(row) if row else 0))
    if not word:
        row = [F(1)] * (top + 1)
    else:
        inner = _table(word[1:], top) if word[1:] else None
        a = word[0]
        sg, p = (-1 if a < 0 else 1), abs(a)
        row = [F(0)] * (top + 1)
        acc = F(0)
        for i in range(1, top + 1):
            acc += F(sg ** i, i ** p) * (inner[i] if inner is not None else F(1))
            row[i] = acc
    _STAB[word] = row
    return row


def S(word, N):
    """the nested harmonic sum S_word(N) at integer N >= 0, exact."""
    word = tuple(word)
    if N <= 0:
        return F(1) if not word else F(0)
    return _table(word, N)[N]


def S1(N):
    return S((1,), N)


def S2(N):
    return S((2,), N)


def S3(N):
    return S((3,), N)


def Sm2(N):
    return S((-2,), N)


def Sm3(N):
    return S((-3,), N)


def S1m2(N):
    return S((1, -2), N)


# ===========================================================================
# 3.  The ladder, and the seven weights of the closing rules.
# ===========================================================================
def distances(n, k):
    """the two distances from the rung z+k to the ends of the ladder."""
    return k + n - 1, -k


# the seven ladder weights, by the keys weights() returns and CLOSING uses
WEIGHT_NAMES = ('one', 'eps', 'eps_S1p', 'eps_S1m', 'eps_S1min',
                'eps_S2p', 'eps_Sm2p')


def weights(n, k):
    """the seven functions of the two distances that dress a closing slot:
    1, (-1)^k, and (-1)^k times S_1(a_+), S_1(a_-), S_1(a_min), S_2(a_+),
    S_{-2}(a_+)."""
    ap, am = distances(n, k)
    e = F((-1) ** k)
    return {'one': F(1), 'eps': e, 'eps_S1p': e * S1(ap), 'eps_S1m': e * S1(am),
            'eps_S1min': e * S1(min(ap, am)), 'eps_S2p': e * S2(ap),
            'eps_Sm2p': e * Sm2(ap)}


# ===========================================================================
# 4.  The forty closing rules, and their supports.
#
#     CLOSING[(shape, monomial)] = (support, {weight name: rational multiple})
#     support is ('ladder', j) for the rungs -(n-j) <= k <= 0, or ('point', 1)
#     for the two slots carried by the single rung k = 1.
# ===========================================================================
CLOSING = {
    (('BA', 0, (), ((0, 2),), 1), ('pi2',)): (('ladder', 1), {'eps': F(-16,3)}),
    (('BA', 0, (), ((0, 2),), 3), ()): (('ladder', 1), {'eps': F(-32)}),
    (('BA', 0, (), ((0, 3),), 1), ()): (('ladder', 1), {'eps_S1m': F(96), 'eps_S1min': F(-32), 'eps_S1p': F(-32)}),
    (('BA', 0, (), ((0, 3),), 2), ()): (('ladder', 1), {'eps': F(-48)}),
    (('BA', 0, (), ((0, 4),), 1), ()): (('ladder', 1), {'eps': F(-96)}),
    (('BA', 0, (), (), 5), ()): (('point', 1), {'one': F(32)}),
    (('BA', 0, (1,), ((0, 3),), 1), ()): (('ladder', 1), {'eps': F(-64)}),
    (('BA', 1, (), ((0, 1),), 1), ('z3',)): (('ladder', 1), {'eps': F(-32)}),
    (('BA', 1, (), ((0, 1),), 2), ('pi2',)): (('ladder', 1), {'eps': F(-16,3)}),
    (('BA', 1, (), ((0, 1),), 3), ()): (('ladder', 1), {'eps_S1m': F(-32), 'eps_S1min': F(32), 'eps_S1p': F(-32)}),
    (('BA', 1, (), ((0, 1),), 4), ()): (('ladder', 1), {'eps': F(-48)}),
    (('BA', 1, (), ((0, 2),), 1), ('pi2',)): (('ladder', 1), {'eps': F(-16,3)}),
    (('BA', 1, (), ((0, 2),), 2), ()): (('ladder', 1), {'eps_S1m': F(-32), 'eps_S1min': F(64), 'eps_S1p': F(-96)}),
    (('BA', 1, (), ((0, 2),), 3), ()): (('ladder', 1), {'eps': F(-64)}),
    (('BA', 1, (), ((0, 3),), 1), ()): (('ladder', 1), {'eps_S1m': F(-32), 'eps_S1min': F(96), 'eps_S1p': F(-160)}),
    (('BA', 1, (), ((0, 3),), 2), ()): (('ladder', 1), {'eps': F(-144)}),
    (('BA', 1, (), ((0, 4),), 1), ()): (('ladder', 1), {'eps': F(-288)}),
    (('BA', 1, (-2, 1), ((0, 1),), 1), ()): (('ladder', 1), {'eps': F(128)}),
    (('BA', 1, (-2,), ((0, 1),), 1), ()): (('ladder', 1), {'eps_S1m': F(-64), 'eps_S1min': F(64), 'eps_S1p': F(-64)}),
    (('BA', 1, (-2,), ((0, 1),), 2), ()): (('ladder', 1), {'eps': F(-32)}),
    (('BA', 1, (-3,), ((0, 1),), 1), ()): (('ladder', 1), {'eps': F(-96)}),
    (('BA', 1, (1, -2), ((0, 1),), 1), ()): (('ladder', 1), {'eps': F(-64)}),
    (('BA', 1, (1, 1), ((0, 1),), 2), ()): (('ladder', 1), {'eps': F(-128)}),
    (('BA', 1, (1, 1), ((0, 2),), 1), ()): (('ladder', 1), {'eps': F(-128)}),
    (('BA', 1, (1, 2), ((0, 1),), 1), ()): (('ladder', 1), {'eps': F(-128)}),
    (('BA', 1, (1,), ((0, 1),), 2), ()): (('ladder', 1), {'eps_S1m': F(64), 'eps_S1min': F(-64), 'eps_S1p': F(64)}),
    (('BA', 1, (1,), ((0, 1),), 3), ()): (('ladder', 1), {'eps': F(32)}),
    (('BA', 1, (1,), ((0, 2),), 1), ()): (('ladder', 1), {'eps_S1m': F(64), 'eps_S1min': F(-64), 'eps_S1p': F(64)}),
    (('BA', 1, (1,), ((0, 2),), 2), ()): (('ladder', 1), {'eps': F(96)}),
    (('BA', 1, (1,), ((0, 3),), 1), ()): (('ladder', 1), {'eps': F(160)}),
    (('BA', 1, (2, 1), ((0, 1),), 1), ()): (('ladder', 1), {'eps': F(-128)}),
    (('BA', 1, (2,), ((0, 1),), 1), ()): (('ladder', 1), {'eps_S1m': F(64), 'eps_S1min': F(-64), 'eps_S1p': F(64)}),
    (('BA', 1, (2,), ((0, 1),), 2), ()): (('ladder', 1), {'eps': F(96)}),
    (('BA', 1, (2,), ((0, 2),), 1), ()): (('ladder', 1), {'eps': F(160)}),
    (('BA', 1, (3,), ((0, 1),), 1), ()): (('ladder', 1), {'eps': F(160)}),
    (('R', 1), ('pi2',)): (('ladder', 3), {'eps_S2p': F(16,3), 'eps_Sm2p': F(16,3)}),
    (('R', 1), ('z3',)): (('ladder', 2), {'eps_S1p': F(32)}),
    (('R', 2), ('pi2',)): (('ladder', 2), {'eps_S1p': F(16,3)}),
    (('R', 4), ()): (('ladder', 2), {'eps_S1p': F(48)}),
    (('R', 5), ()): (('point', 1), {'one': F(32)}),
}
assert len(CLOSING) == 40


def support_of(support, n):
    """the rungs a slot occupies at spin n."""
    if support[0] == 'point':
        return (support[1],)
    return range(-(n - support[1]), 1)


# ===========================================================================
# 5.  The five composite functions of Eq. (4.1), each as its atom combination.
#     COMPOSITE[name] = ((shape, monomial, rational multiple), ...)
# ===========================================================================
COMPOSITE = {
    'G1': (
        (('BA', 0, (), ((0, 2),), 3), (), F(-32)),
        (('BA', 0, (), ((0, 3),), 2), (), F(-48)),
        (('BA', 0, (), ((0, 4),), 1), (), F(-96)),
        (('BA', 0, (1,), ((0, 3),), 1), (), F(-64)),
        (('BA', 1, (), ((0, 1),), 4), (), F(-48)),
        (('BA', 1, (), ((0, 2),), 3), (), F(-64)),
        (('BA', 1, (), ((0, 3),), 2), (), F(-144)),
        (('BA', 1, (), ((0, 4),), 1), (), F(-288)),
        (('BA', 1, (-2, 1), ((0, 1),), 1), (), F(128)),
        (('BA', 1, (-2,), ((0, 1),), 2), (), F(-32)),
        (('BA', 1, (-3,), ((0, 1),), 1), (), F(-96)),
        (('BA', 1, (1, -2), ((0, 1),), 1), (), F(-64)),
        (('BA', 1, (1, 1), ((0, 1),), 2), (), F(-128)),
        (('BA', 1, (1, 1), ((0, 2),), 1), (), F(-128)),
        (('BA', 1, (1, 2), ((0, 1),), 1), (), F(-128)),
        (('BA', 1, (1,), ((0, 1),), 3), (), F(32)),
        (('BA', 1, (1,), ((0, 2),), 2), (), F(96)),
        (('BA', 1, (1,), ((0, 3),), 1), (), F(160)),
        (('BA', 1, (2, 1), ((0, 1),), 1), (), F(-128)),
        (('BA', 1, (2,), ((0, 1),), 2), (), F(96)),
        (('BA', 1, (2,), ((0, 2),), 1), (), F(160)),
        (('BA', 1, (3,), ((0, 1),), 1), (), F(160)),
        (('BA', 0, (), ((0, 2),), 1), ('pi2',), F(-16,3)),
        (('BA', 1, (), ((0, 1),), 2), ('pi2',), F(-16,3)),
        (('BA', 1, (), ((0, 2),), 1), ('pi2',), F(-16,3)),
        (('BA', 1, (), ((0, 1),), 1), ('z3',), F(-32)),
    ),
    'Phi': (
        (('BA', 1, (-2,), ((0, 1),), 1), (), F(-64)),
        (('BA', 1, (1,), ((0, 1),), 2), (), F(64)),
        (('BA', 1, (1,), ((0, 2),), 1), (), F(64)),
        (('BA', 1, (2,), ((0, 1),), 1), (), F(64)),
    ),
    'Dp': (
        (('BA', 0, (), ((0, 3),), 1), (), F(-32)),
        (('BA', 1, (), ((0, 1),), 3), (), F(-32)),
        (('BA', 1, (), ((0, 2),), 2), (), F(-96)),
        (('BA', 1, (), ((0, 3),), 1), (), F(-160)),
        (('R', 4), (), F(48)),
        (('R', 2), ('pi2',), F(16,3)),
        (('R', 1), ('z3',), F(32)),
    ),
    'Dm': (
        (('BA', 0, (), ((0, 3),), 1), (), F(96)),
        (('BA', 1, (), ((0, 1),), 3), (), F(-32)),
        (('BA', 1, (), ((0, 2),), 2), (), F(-32)),
        (('BA', 1, (), ((0, 3),), 1), (), F(-32)),
    ),
    'Dmin': (
        (('BA', 0, (), ((0, 3),), 1), (), F(-32)),
        (('BA', 1, (), ((0, 1),), 3), (), F(32)),
        (('BA', 1, (), ((0, 2),), 2), (), F(64)),
        (('BA', 1, (), ((0, 3),), 1), (), F(96)),
    ),
}

# ===========================================================================
# 6.  The seven slots that do not close in the two distances (Eq. (4.2)).
# ===========================================================================
OMEGA = {
    '3': ('BA', 0, (), ((0, 1),), 1),      # sum_N 1/(N (N+x))
    'C': ('BA', 0, (), ((0, 2),), 1),      # sum_N 1/(N^2 (N+x))
    'A': ('BA', 1, (), ((0, 1),), 2),      # sum_N (-1)^N/(N (N+x)^2)
    'B': ('BA', 1, (), ((0, 2),), 1),      # sum_N (-1)^N/(N^2 (N+x))
}

# the rational atoms 1/(z+k)^q reach k = -(n-2), the nested ones one rung
# further, to k = -(n-1)
EXCEPTIONAL_SUPPORT = {'rational': 2, 'nested': 1}


# ---- the ladder sums ------------------------------------------------------
def Lam(ap, am):
    """sum_{N=1}^{a_+} S_1(max(a_-+N, a_+-N)) / N."""
    return sum(S1(max(am + N, ap - N)) / N for N in range(1, ap + 1))


def Lmax2(ap, am):
    """sum_{N=1}^{a_+} S_1(max(a_-+N, a_+-N)) / N^2."""
    return sum(S1(max(am + N, ap - N)) / (N * N) for N in range(1, ap + 1))


def Lmin2(ap, am):
    """sum_{N=1}^{a_+} S_1(min(a_-+N, a_+-N)) / N^2."""
    return sum(S1(min(am + N, ap - N)) / (N * N) for N in range(1, ap + 1))


def L0_2(ap):
    """sum_{N=1}^{a_+} S_1(a_+-N) / N^2."""
    return sum(S1(ap - N) / (N * N) for N in range(1, ap + 1))


# ---- the three rules on the four nested atoms -----------------------------
def d_AB(n, k):
    """the rule shared by Omega_A and Omega_B."""
    ap, am = distances(n, k)
    mn = min(ap, am)
    return F((-1) ** k) * (-32 * (Lam(ap, am) + Lam(am, ap)) - 32 * S1(mn) ** 2
                           + 96 * S1(ap) * S1(am) + 32 * (S2(ap) + S2(am)))


def c_C(n, k):
    """the rule of Omega_C."""
    ap, am = distances(n, k)
    mn, mx = min(ap, am), max(ap, am)
    return F((-1) ** k) * (32 * (Lam(ap, am) + Lam(am, ap))
                           + 192 * S1(mn) * S1(mx) - 32 * S1(mn) ** 2
                           - 32 * S1(mx) ** 2 - 96 * S1(ap) * S1(am)
                           + 64 * (S2(ap) + S2(am)))


def _phi(ap, am):
    return (192 * L0_2(ap) - 96 * Lmin2(ap, am) - 128 * Lmax2(ap, am)
            - 64 * S1m2(ap) - 32 * S1(ap) * S2(ap) + 128 * S3(ap) + 32 * Sm3(ap))


def c_O(n, k):
    """the rule of Omega_3, exchange-odd."""
    ap, am = distances(n, k)
    return F((-1) ** k) * (_phi(ap, am) - _phi(am, ap))


# ---- the triple-pole rational kernel, in closed form ----------------------
def K_R3(n, k):
    m = -k
    return 32 * F((-1) ** m) * sum(
        F(2, N * N) + F((-1) ** N, N * N) - S1(N) / N
        + S1(max(m + N, n - 1 - m - N)) / N
        for N in range(1, n - m))


# ===========================================================================
# 7.  Regularity on the ladder: what returns K_R1 and K_R2.
#
#     The block has no singularity at an internal point z = m of the ladder.
#     At each pole order q the rational atom at the rung k = -m and the nested
#     atoms of the same pole order at the rungs k = -m-N are the only
#     contributions to (z-m)^{-q}, so their sum vanishes:
#
#       c^{(R,q)}(n,-m)
#         + sum_{N>=1} sum_{slots of pole order q}
#             c^{(BA,s,v,{(d,p)},q)}(n,-m-N) sigma^N S_v(N) / prod (N+d)^p  =  0 ,
#
#     which solves for the rational coefficient once the nested ones are known.
# ===========================================================================
_KERN = {}


def _kernel_row(shape, top):
    """sigma^N S_v(N) / prod (N+d)^p for N = 0..top."""
    row = _KERN.get(shape)
    if row is not None and len(row) > top:
        return row
    _, s, v, dn, _q = shape
    sg = -1 if s == 1 else 1
    tab = _table(tuple(v), top)
    row = [F(0)] * (top + 1)
    for N in range(1, top + 1):
        den = 1
        for d, p in dn:
            den *= (N + d) ** p
        row[N] = F(sg ** N) * tab[N] / den
    _KERN[shape] = row
    return row


def _nested_by_pole_order(nested):
    """{q: [(shape, {k: coefficient})]} for the rational-part nested slots."""
    out = {}
    for shape, row in nested.items():
        out.setdefault(shape[4], []).append((shape, row))
    return out


def regularity_rational(n, q, m, by_q):
    """the rational coefficient of pole order q at the rung k = -m, from the
    vanishing of the Laurent coefficient of (z-m)^{-q}."""
    total = F(0)
    for shape, row in by_q.get(q, ()):
        kern = _kernel_row(shape, n)
        for N in range(1, n - m):
            c = row.get(-m - N)
            if c:
                total += c * kern[N]
    return -total


# ===========================================================================
# 8.  The compact form.  Eq. (4.1) of the paper, with K_res read as Eq. (4.2),
#     expanded back into the atom basis.
# ===========================================================================
_MONO_PI2 = ('pi2',)


def _add(acc, shape, k, mono, c):
    if c:
        cell = acc.setdefault((shape, k), {})
        cell[mono] = cell.get(mono, F(0)) + c


def compact_form(n, control=None):
    """expand the compact form at odd spin n >= 3 into atom coefficients.

    Returns {(shape, k): {monomial: Fraction}}, dropping exact zeros.

    control is a mutation hook used by check_compact_form.py and by nothing
    else: 'drop_cC_omega_C' deletes the c_C Omega_C term of Eq. (4.2) and changes
    nothing else, which must break the comparison at exactly n cells.
    """
    if n < 3 or n % 2 == 0:
        raise ValueError('n must be an odd integer >= 3, got %r' % (n,))
    acc = {}

    # --- the two single-rung slots, merged in the paper as
    #     32 zeta_5 - 32 S_5(z) = 32 zeta(5,z+1) = 32 zeta(5,z+2) + 32/(z+1)^5,
    #     that is the nested atom of pole order five and the rational one, both
    #     at k = 1 with coefficient 32.
    _add(acc, ('BA', 0, (), (), 5), 1, (), F(32))
    _add(acc, ('R', 5), 1, (), F(32))

    # --- the four ladder sums of Eq. (4.1)
    for k in range(-(n - 1), 1):
        ap, am = distances(n, k)
        e = F((-1) ** k)
        for shape, mono, c in COMPOSITE['G1']:
            _add(acc, shape, k, mono, e * c)
        wmax = e * S1(max(ap, am))
        for shape, mono, c in COMPOSITE['Phi']:
            _add(acc, shape, k, mono, wmax * c)
        for name, w in (('Dp', e * S1(ap)), ('Dm', e * S1(am)),
                        ('Dmin', e * S1(min(ap, am)))):
            if not w:
                continue
            for shape, mono, c in COMPOSITE[name]:
                _add(acc, shape, k, mono, w * c)
        _add(acc, ('R', 1), k, _MONO_PI2, F(16, 3) * e * (S2(ap) + Sm2(ap)))

    # --- K_res, Eq. (4.2): the four nested atoms on the full ladder ...
    nested = {}
    for k in range(-(n - EXCEPTIONAL_SUPPORT['nested']), 1):
        cO, cC, dd = c_O(n, k), c_C(n, k), d_AB(n, k)
        _add(acc, OMEGA['3'], k, (), cO)
        if control != 'drop_cC_omega_C':
            _add(acc, OMEGA['C'], k, (), cC)
        _add(acc, OMEGA['A'], k, (), dd)
        _add(acc, OMEGA['B'], k, (), dd)
        nested.setdefault(OMEGA['3'], {})[k] = cO
        nested.setdefault(OMEGA['C'], {})[k] = cC
        nested.setdefault(OMEGA['A'], {})[k] = dd
        nested.setdefault(OMEGA['B'], {})[k] = dd

    # ... and the three rational kernels one rung short of it.
    # K_R1 and K_R2 need the closing nested coefficients as well, which the
    # ladder sums above have just produced.
    for (shape, k), cell in acc.items():
        if shape[0] == 'BA' and () in cell:
            nested.setdefault(shape, {})
            if k not in nested[shape]:
                nested[shape][k] = cell[()]
    by_q = _nested_by_pole_order(nested)
    for k in range(-(n - EXCEPTIONAL_SUPPORT['rational']), 1):
        m = -k
        _add(acc, ('R', 3), k, (), K_R3(n, k))
        _add(acc, ('R', 2), k, (), regularity_rational(n, 2, m, by_q))
        _add(acc, ('R', 1), k, (), regularity_rational(n, 1, m, by_q))

    return {key: {mo: c for mo, c in cell.items() if c}
            for key, cell in acc.items()
            if any(cell.values())}


def slot_form(n):
    """the same coefficients slot by slot: the forty closing rules (Table A.2
    of arXiv:2607.17608, Table 3 of arXiv:2607.17613) read directly, together
    with the seven of Eq. (4.2).  Equation (3.1) of the paper, not Eq. (4.1);
    the two routes must agree cell by cell."""
    if n < 3 or n % 2 == 0:
        raise ValueError('n must be an odd integer >= 3, got %r' % (n,))
    acc = {}
    for (shape, mono), (support, co) in CLOSING.items():
        for k in support_of(support, n):
            w = weights(n, k)
            _add(acc, shape, k, mono,
                 sum(c * w[name] for name, c in co.items()))
    nested = {}
    for k in range(-(n - EXCEPTIONAL_SUPPORT['nested']), 1):
        cO, cC, dd = c_O(n, k), c_C(n, k), d_AB(n, k)
        for shape, c in ((OMEGA['3'], cO), (OMEGA['C'], cC),
                         (OMEGA['A'], dd), (OMEGA['B'], dd)):
            _add(acc, shape, k, (), c)
            nested.setdefault(shape, {})[k] = c
    for (shape, k), cell in acc.items():
        if shape[0] == 'BA' and () in cell:
            nested.setdefault(shape, {})
            if k not in nested[shape]:
                nested[shape][k] = cell[()]
    by_q = _nested_by_pole_order(nested)
    for k in range(-(n - EXCEPTIONAL_SUPPORT['rational']), 1):
        m = -k
        _add(acc, ('R', 3), k, (), K_R3(n, k))
        _add(acc, ('R', 2), k, (), regularity_rational(n, 2, m, by_q))
        _add(acc, ('R', 1), k, (), regularity_rational(n, 1, m, by_q))
    return {key: {mo: c for mo, c in cell.items() if c}
            for key, cell in acc.items()
            if any(cell.values())}


def coefficients(n):
    """the coefficient of every atom of F_n(z), from the compact form."""
    return compact_form(n)


def atom_table(n):
    """the same, in the JSON record layout of atoms_odd_n1_33.json:
    a list of {"key": [...], "coef": [[monomial list, numerator, denominator]]}.
    """
    out = []
    for (shape, k), cell in coefficients(n).items():
        if shape[0] == 'R':
            key = ['R', k, shape[1]]
        else:
            _, s, v, dn, q = shape
            key = ['BA', s, list(v), [list(x) for x in dn], k, q]
        out.append({'key': key,
                    'coef': [[list(mo), str(c.numerator), str(c.denominator)]
                             for mo, c in cell.items()]})
    return out


# ===========================================================================
if __name__ == '__main__':
    import sys
    print('chi_nnlo_rules.py -- the coefficient rules of the NNLO BFKL '
          'eigenvalue at odd spin')
    print('  atom shapes ............ %d  (%d rational, %d nested)'
          % (len(SHAPES), len(RATIONAL_SHAPES), len(NESTED_SHAPES)))
    print('  closing rules .......... %d' % len(CLOSING))
    print('  composite functions .... %s'
          % ', '.join('%s (%d atoms)' % (k, len(v))
                      for k, v in (('G_{(-1)^k}', COMPOSITE['G1']),
                                   ('Phi', COMPOSITE['Phi']),
                                   ('D_+', COMPOSITE['Dp']),
                                   ('D_-', COMPOSITE['Dm']),
                                   ('D_min', COMPOSITE['Dmin']))))
    print('  exceptional slots ...... 7, carrying 6 distinct rules')
    n = int(sys.argv[1]) if len(sys.argv) > 1 else 5
    c = coefficients(n)
    print('  n = %d: %d shifted instances, %d coefficients'
          % (n, len(c), sum(len(v) for v in c.values())))
    print('  c[1/(z+0)^3] = %s' % c[(('R', 3), 0)][()])


==> anc/intercepts_check.csv <==
n,chi_thiswork,chi_qsc_exact_decimal,abs_diff,thiswork_source,qsc_source,region
1,1.3695419729515184298190252210908043177331814735718015039537753232e-33,0.0,1.36954e-33,"supplied n=1 block (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),"boundary spin: supplied block, not produced by the rules"
3,-83.700557869890610096396474753668648747937162490793694468762471866,-83.70055786989061009639647475366864874793716249079389414037214136720864783610622,1.99672e-49,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
5,-118.82111961922399181160266843385221046850174509933968219519602924,-118.82111961922399181160266843385221046850174509933968219519620771753783439939371,1.7848e-58,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
7,-138.85294550966036838404739217653452922033401926837864140985006792,-138.85294550966036838404739217653452922033401926837864140985013696479150867256464,6.90451e-59,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
9,-152.72606199063291936026213128416356604719484224817739655928818154,-152.72606199063291936026213128416356604719484224817739655928825059302934576749434,6.90556e-59,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
11,-163.33953368885142753863940181301546729922807171255125399726702342,-163.33953368885142753863940181301546729922807171255125399726710059400316324893531,7.71762e-59,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
13,-171.9451757911155606081629301965862497416886219943621720493098392,-171.94517579111556060816293019658624974168862199436217204930986768940143809334975,2.84883e-59,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
15,-179.18995858057257906809716952951429917044271135782564017413248395,-179.18995858057257906809716952951429917044271135782564017411771542762803172485257,1.47685e-56,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
17,-185.45063313213760687837085426584768872170652002292866788635751476,-185.45063313213760687837085426584768872170652002292866788420278328676191357781544,2.15473e-54,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
19,-190.96578563087119254146600571104258912638019233839702054073612024,-190.96578563087119254146600571104258912638019233839702037239017663972231693856195,1.68346e-52,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
21,-195.89612791184497112144300660612036548750499547978472508545606707,-195.8961279118449711214430066061203654875049954797847176547597550440241108364431,7.4307e-51,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
23,-200.35514453920114424540407727955333542272021853300331110940038907,-200.35514453920114424540407727955333542272021853300314531288513997008715627824565,1.65797e-49,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
25,-204.42600343849130449025786809660381488585024636188791028983638102,-204.42600343849130449025786809660381488585024636188833928640169586534846211475649,4.28997e-49,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
27,-208.17150901665932376256435785182409478093976055102079113208571997,-208.17150901665932376256435785182409478093976055119013485745095156741632921830452,1.69344e-46,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
29,-211.64027299165592513630123717453629909411057081871897822509336033,-211.64027299165592513630123717453629909411057082552630643167151195090397392904461,6.80733e-45,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
31,-214.87070733829400475332715617412827947337921041930040006161439324,-214.87070733829400475332715617412827947337921059149184950520340092337417763760789,1.72191e-43,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
33,-217.89370199705380185699002905489681046635574030704800085379049658,-217.89370199705380185699002905489681046635574358080043929184267068517810378872609,3.27375e-42,"closed-form atom table (circle avg r=0.15,K=48,dps=80)",AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
35,,-220.73447582218799495128702564666895287351192344810952537319365257035979112280816,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
37,,-223.41388975976651470767785792806057331151204911022806241369692531849533104999007,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
39,,-225.94939976777914995926851931814047044811813646223756102406142239316575389041402,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
41,,-228.35576211855905619222700980215827143868266932911494623599248600926035590851507,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
43,,-230.64556462070083783390591458223934744470246419202388701839706938853349720191473,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
45,,-232.82963298792719009961356097646539869245142878253825082851940362561380849374114,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
47,,-234.91734605091992379386598712811738843950978223049351617198072240590261234810827,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
49,,-236.91688334075628824837618725688546178780376568547920852283835913313294146084777,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),within the spins the closing rules were fixed on (n<=49)
51,-238.8354217699807814798708155326520468502688967733101933,-238.83542176998078147987081553265204685026889677331019342731952990140663547244358,1.713e-52,"closed-form atom table (circle avg r=0.15,K=48,dps=120,JD=300; same extraction, beyond the spins the rules were fixed on)",AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
53,,-240.67929349563055017074975316381617544100293529434068286151823581038474186018403,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
55,,-242.45411382438850639446907907580600416121935780541993381540901282934722098888173,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
57,,-244.16488574394402187912962970832575366172530420313213232760366490646154455585015,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
59,,-245.81608603383944022785433942933038169728313206705811347824786386969749748687372,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
61,,-247.41173672462888529874726904319980573500234411544627713395827362703260546486369,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
63,,-248.95546480306740293249999043214871202802367604495562310025238777377695075844075,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
65,,-250.45055241293316044741954702933181737058193316936217406053423821501560446782466,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
67,,-251.89997931368072678975098836689361975932312957142109567074522627535560175625542,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
69,,-253.3064589889069673353429524392995550742239358143627088625774258548606667755212,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
71,-254.6724695127829866604825322390292905652766230716190846,-254.67246951278298666048253223902929056527662307209137591601184627560749050958163,4.723e-46,"closed-form atom table (circle avg r=0.15,K=48,dps=120,JD=300; same extraction, beyond the spins the rules were fixed on)",AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
73,,-256.0002800631114463817598707726425424413212775379516931316593403552161976322529,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
75,,-257.2919737985418189183006129309409467327645443237960019525363232384800108906451,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
77,,-258.54946768303791840213155888947766120774407415837250059808458126985329404537512,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
79,,-259.77452973431717364350214095186304075178850682628166765146874181097674596937262,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
81,,-260.96879408824158242054969710102574028416628264563517553139359732740044021964449,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
83,,-262.13377420320457015986003999827268517648647894482520765196728890466102603814753,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
85,,-263.27087447376515406600504206949226673214603134440913305087038136311772183411964,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
87,,-264.38140047833580603607672052003706684536856952406316643610736974557266865101089,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
89,,-265.46656804948379117181412944125507006421228778914766177627275692919738848190545,,not evaluated in this CSV (QSC reference row),AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on
91,-266.5275113256933190079371553543451169963705185947454192,-266.52751132569331900793715535434511699637055346725551552967837227350055635388465,3.487e-41,"closed-form atom table (circle avg r=0.15,K=48,dps=120,JD=300; same extraction, beyond the spins the rules were fixed on)",AGS .mx g^6/4 (exact),beyond the spins the closing rules were fixed on


==> anc/table1.json <==
{
 "title": "Table 1. Intercept comparison chi_2(n,0): closed form (this work) vs independent QSC.",
 "columns": [
  "n",
  "chi_thiswork",
  "chi_qsc",
  "abs_diff"
 ],
 "qsc_provenance": "Alfimov-Gromov-Sizov Quantum Spectral Curve intercept tower, arXiv:1802.06908; chi^NNLO(n,0) = [g^6 coefficient]/4 of the intercept expansion; exact, and read from the data set supplied with that paper, which ends at n=91. Their closed form at arbitrary conformal spin is not re-evaluated here.",
 "thiswork_provenance": "chi_2(n,0) from the closed form, extracted by a mean-value circle average about the removable point z=(n-1)/2, at 40 digits of working precision: circle avg r=0.15,K=48,dps=40 with the default summation cutoff JD=120, in the notation of the thiswork_source column of intercepts_check.csv. The forty closing rules were fixed on the spins n<=49 and verified through n=99. The abs_diff column is the residual of this evaluation, not a bound; intercepts_check.csv lists the deeper reference residuals at the twenty spins compared at a working precision beyond forty digits, and the record at every spin of the comparison is in the ancillary files of arXiv:2607.17613. The chi_thiswork column is the output of that forty-digit evaluation and its deviation from the true value is the abs_diff column, which is measured internally at full precision: through n=33 the residual is of the size of the last digit stored in chi_thiswork, so it cannot be recovered by differencing the two printed columns there. The limit on that residual is not the same at every spin: through n=33 it is the 40 digits of working precision, and from n=51 up the summation cutoff, which is why the n=51, n=71 and n=91 rows of intercepts_check.csv, evaluated at 120 digits and cutoff JD=300, lie about nineteen orders lower. At every spin listed chi_thiswork and chi_qsc agree to at least twenty-three significant digits, more than Table 1 of the paper prints.",
 "rows": [
  {
   "n": 3,
   "chi_thiswork": "-83.70055786989061009639647475366864874789",
   "chi_qsc": "-83.70055786989061009639647475366864874793716249079389414037214136720864783610622",
   "abs_diff": "4.68633e-38"
  },
  {
   "n": 9,
   "chi_thiswork": "-152.7260619906329193602621312841635660475",
   "chi_qsc": "-152.72606199063291936026213128416356604719484224817739655928825059302934576749434",
   "abs_diff": "3.05629e-37"
  },
  {
   "n": 17,
   "chi_thiswork": "-185.4506331321376068783708542658476887224",
   "chi_qsc": "-185.45063313213760687837085426584768872170652002292866788420278328676191357781544",
   "abs_diff": "6.93542e-37"
  },
  {
   "n": 33,
   "chi_thiswork": "-217.893701997053801856990029054896810467",
   "chi_qsc": "-217.89370199705380185699002905489681046635574358080043929184267068517810378872609",
   "abs_diff": "6.46522e-37"
  },
  {
   "n": 51,
   "chi_thiswork": "-238.8354217699807814798708155326520455202",
   "chi_qsc": "-238.83542176998078147987081553265204685026889677331019342731952990140663547244358",
   "abs_diff": "1.33007e-33"
  },
  {
   "n": 71,
   "chi_thiswork": "-254.6724695127829866604825322349626111684",
   "chi_qsc": "-254.67246951278298666048253223902929056527662307209137591601184627560749050958163",
   "abs_diff": "4.06668e-27"
  },
  {
   "n": 91,
   "chi_thiswork": "-266.527511325693319007936825359966821039",
   "chi_qsc": "-266.52751132569331900793715535434511699637055346725551552967837227350055635388465",
   "abs_diff": "3.29994e-22"
  }
 ]
}

